Primary User Traffic Classification in Dynamic Spectrum Access Networks

This paper focuses on analytical studies of the primary user (PU) traffic classification problem. Observing that the gamma distribution can represent positively skewed data and exponential distribution (popular in communication networks performance analysis literature) it is considered here as the PU traffic descriptor. We investigate two PU traffic classifiers utilizing perfectly measured PU activity (busy) and inactivity (idle) periods: (i) maximum likelihood classifier (MLC) and (ii) multi-hypothesis sequential probability ratio test classifier (MSPRTC). Then, relaxing the assumption on perfect period measurement, we consider a PU traffic observation through channel sampling. For a special case of negligible probability of PU state change in between two samplings, we propose a minimum variance PU busy/idle period length estimator. Later, relaxing the assumption of the complete knowledge of the parameters of the PU period length distribution, we propose two PU traffic classification schemes: (i) estimate-then-classify (ETC), and (ii) average likelihood function (ALF) classifiers considering time domain fluctuation of the PU traffic parameters. Numerical results show that both MLC and MSPRTC are sensitive to the periods measurement errors when the distance among distribution hypotheses is small, and to the distribution parameter estimation errors when the distance among hypotheses is large. For PU traffic parameters with a partial prior knowledge of the distribution, the ETC outperforms ALF when the distance among hypotheses is small, while the opposite holds when the distance is large.

==> anc/Readme.txt <==
[General information]
- This work is licensed under a Creative Commons Attribution 3.0 Unported License. Link to license: http://creativecommons.org/licenses/by/3.0/
- Author: Chun-Hao Liu (liuch37@ee.ucla.edu), Contributor: Przemyslaw Pawelczak (p.pawelczak@tudelft.nl)
- This code is provided as is.
- We did our best to explain our code in the most possible detail. In case of questions related to the code please contact the Authors directly.
- This software was tested on MATLAB Version 8.1.0.604 (R2013a) under Mac OS X 10.9.1 (13B42)
- MATLAB (R) is a registered trademark of The MathWorks, Inc.
- Last updated: 2 September 2014

[Paper-specific information]
- This code was used to generate results in the following paper: 

@article{Liu_2014_submitted,
	author = “Chun-Hao {Liu} and Przemys{\l}aw {Pawe{\l}czak} and Danijela {Cabric}”,
	title = "Primary User Traffic Classification in Dynamic Spectrum Access Networks",
	month = “5 Jan.”,
	year = "2014”}

==> anc/average_samples_number.m <==
function [K]=average_samples_number(Alpha,Beta,Pr,Ts)
%AVERAGE_SAMPLES_NUMBER file to implement [Theorem 1, 1].

%   Reference: [1] C.-H. Liu, P. Pawelczak, D. Cabric, "Primary User
%   Traffic Classification in Dynamic Spectrum Access Networks", submitted
%   for publication, January 2014

%   Code development: Chun-Hao Liu (liuch37@ee.ucla.edu)
%   Code contributor/debugging: Przemyslaw Pawelczak (p.pawelczak@tudelft.nl)

%   Last update: 28 January 2014

%   This work is licensed under a Creative Commons Attribution 3.0 Unported
%   License. Link to license: http://creativecommons.org/licenses/by/3.0/

%Input:
%Alpha: parameter for gamma distribution (shape parameter)
%Beta: parameter for gamma distribution (rate parameter)
%Pr: probability of distribution occurrence
%Ts: sampling period

%Output:
%K: average number of samplings per one Primary User traffic sample

NoS=500; %Number of summation terms (replacing infinity limit in [Equation (19), 1] for quicker convergence)

M=length(Alpha);
En=[];
for mm=1:M
    Ent=[];
    for k=1:NoS
        Ent=[Ent,gammainc(k*Beta(mm)*Ts,Alpha(mm),'upper')]; %[Equation (19), 1]
    end
    En=[En,sum(Ent)+1];
end
K=sum(Pr.*En); %[Equation (18), 1]

==> anc/batch_mean.m <==
function [x_m,t]=batch_mean(X,conf)
%BATCH_MEAN Calculate confidence intervals using method of Batch Means [2].
%
%   References: [1] C.-H. Liu, P. Pawelczak, D. Cabric, "Primary User
%   Traffic Classification in Dynamic Spectrum Access Networks", submitted
%   for publication, January 2014
%
%   [2] Lawrence Leemis, Stephen Keith Park, "Discrete-Event Simulation: A First Course" [Section
%   8.4: Batch Means], Pearson Prentice Hall, 2005, URL: http://www.cs.ucr.edu/~ciardo/teaching/CS177/section8.4.pdf 

%   Code development: Przemyslaw Pawelczak (p.pawelczak@tudelft.nl)

%   Last update: 29 January 2014

%   This work is licensed under a Creative Commons Attribution 3.0 Unported
%   License. Link to license: http://creativecommons.org/licenses/by/3.0/

%Input:
%X: vector of random values
%conf: selected confidence level

%Output:
%x_m: expected mean
%t: confidence interval such that [x_m-t,x_m+t]
%%

x_m=mean(X); %Calculate mean of X
s=std(X); %Compute standard deviation
t=tinv(conf,length(X)-1); %Inverse CDF of t-student distribution for 'conf' and 'length(X)-1' degrees of freedom
t=t*s/sqrt(length(X)); %Dispersion from mean

==> anc/function_inverse.m <==
%FUNCTION_INVERSE Verification of Lemma 1 in [1, Appendix A].
%
%   Reference: [1] C.-H. Liu, P. Pawelczak, D. Cabric, "Primary User
%   Traffic Classification in Dynamic Spectrum Access Networks", submitted
%   for publication, January 2014

%   Code development: Przemyslaw Pawelczak (p.pawelczak@tudelft.nl)

%   Last update: 2 September 2014

%   This work is licensed under a Creative Commons Attribution 3.0 Unported
%   License. Link to license: http://creativecommons.org/licenses/by/3.0/

clear all
close all
clc

x=0:0.01:15; %Range of x to plot non-inverse function: (x can be only positive) [1, Apppendix A]
x=-5:0.01:5; %Range of x to plot non-inverse function: (any value of x allowed) [1, Appendix E]

%Parameters of the funcion (user selectable)
a=.1; %Alpha
b=.2; %Beta

F=a.*log(x)-b.*x; %Function from Lemma 1

rng=10; %Minimum and maximum value to plot inverse function F (user selectable)

%Plot function F and inverse of F (common to both [1, Apppendix A] and [1, Apppendix E])
hold on
grid on
box on

plot(F,x,'b'); %Plot inverse of function
plot(x,F,'r'); %Plot actual function
plot(x,x,'--'); %Plot axis of symmetry

if isempty(find(x<0)) %Case 1: only positive values of x [1, Apppendix A]
    
    if a/b>0
        if a>0
            x=-rng:(a*log(a/b)-a); %Range of x to plot inverse function F
            %x=-rng:rng;
        else
            x=(a*log(a/b)-a):rng; %Range of x to plot inverse function F
            %x=-rng:rng;
        end
        
        Rw=-(x.*lambertw(1,-(b.*exp(a./x))./x))./b; %Inverse of F (Worlfram Alpha's website)
        Rm=-(a.*wrightOmega(x./a-log(-a./b)))./b; %Inverse of F (Matlab `finverse' function)
        R1=-a./b.*lambertw(0,exp(x./a+log(-b./a))); %Inverse of F (our result), lower part
        R2=-a./b.*lambertw(-1,exp(x./a+log(-b./a))); %Inverse of F (our result), upper part
        
        %%
        %This section is actually not necessary (but is given in Lemma 1)!!
        %[aa,bb]=find((R1)<=a/b); %Check condition when to use R1 or R2 ([1, Lemma 1])
        %[ax,bx]=find((R2)>a/b); %Check condition when to use R1 or R2 ([1, Lemma 1])
        
        %plot(x(bb),R1(bb),'mo-');
        %plot(x(bx),R2(bx),'ko-');
        %%
        
        plot(x,R1,'mo-');
        plot(x,R2,'ko-');
        
    else
        x=-rng:rng;
        R1=-a./b.*lambertw(0,exp(x./a+log(-b./a))); %Inverse of F (our result), lower part
        plot(x,R1,'mx-'); %Plot R1
        %plot(x,Rw,'k-'); %Plot Wolfram Alpha inverse
    end

%Extra case: not considered in the paper [1]
else %Case 2: both positive and negative values of x [1, Apppendix E]
    
    if a>0
        x1=-rng:(a*log(a/b)-a); %Range of x to plot inverse function F
    else
        x1=(a*log(a/b)-a):rng; %Range of x to plot inverse function F
    end
    
    if a/b>0
        
        R1=-a./b.*lambertw(0,exp(x1./a+log(-b./a))); %Inverse of F (our result), part 1/3
        R2=-a./b.*lambertw(-1,exp(x1./a+log(-b./a))); %Inverse of F (our result), part 2/3
        R3=-a./b.*lambertw(0,exp(x./a-log(a./b))); %Inverse of F (our result), part 3/3
        
        plot(x1,R1,'rx-');
        plot(x1,R2,'go-');
        plot(x,R3,'b.-');
    else
        
        R1=-a./b.*lambertw(0,exp(x./a+log(-b./a))); %Inverse of F (our result), part 1/3
        R2=-a./b.*lambertw(0,exp(x1./a-log(a./b))); %Inverse of F (our result), part 2/3
        R3=-a./b.*lambertw(1,exp(x1./a-log(a./b))); %Inverse of F (our result), part 1/3
        
        plot(x,R1,'rx-');
        plot(x1,R2,'go-');
        plot(x1,R3,'b.-');
    end
end

==> anc/guideline.m <==
function [K]=guideline(Alpha,Beta,Pr,T,N)
%GUIDELINE file to test MLC with period estimation presented in [1] with
%average number of periods: generation of considered samples as in [Sec.
%IV-E, 1].
%
%   Reference: [1] C.-H. Liu, P. Pawelczak, D. Cabric, "Primary User
%   Traffic Classification in Dynamic Spectrum Access Networks", submitted
%   for publication, January 2014

%   Code development: Chun-Hao Liu (liuch37@ee.ucla.edu)
%   Code contributor/debugging: Przemyslaw Pawelczak (p.pawelczak@tudelft.nl)

%   Last update: 21 January 2014

%   This work is licensed under a Creative Commons Attribution 3.0 Unported
%   License. Link to license: http://creativecommons.org/licenses/by/3.0/

%Input:
%Alpha: parameter for Gamma distributions (shape parameter)
%Beta: parameter for Gamma distributions (rate parameter)
%Pr: probability of distribution occurrence
%T: observation time
%N: number traffic samples

%Output:
%K: selected number of samples
%%

M=length(Alpha); %Total number of distributions to classify
Ts=T./(N-1); %Sampling period
%Average number of periods [Equation (27), 1]
K=[];
for xx=1:M
    K=[K;T/(Alpha(xx)/Beta(xx)).*(1-gamcdf(Ts,Alpha(xx),1/Beta(xx)))];
end
K=sum(Pr.*K');

==> anc/interpolation.m <==
function [x]=interpolation(Ki,K,N)
%INTERPOLATION file to do linear interpolation from the corresponding value
%on N for Ki between K(i-1) and K(i).
%
%   Reference: [1] C.-H. Liu, P. Pawelczak, D. Cabric, "Primary User
%   Traffic Classification in Dynamic Spectrum Access Networks", submitted
%   for publication, January 2014

%   Code development: Chun-Hao Liu (liuch37@ee.ucla.edu)
%   Code contributor/debugging: Przemyslaw Pawelczak (p.pawelczak@tudelft.nl)

%   Last update: 30 January 2014

%   This work is licensed under a Creative Commons Attribution 3.0 Unported
%   License. Link to license: http://creativecommons.org/licenses/by/3.0/

%Input:
%Ki: vector of avegage number of periods for given 1:N [Equation (26), 1]
%K: vector of integer values of Ki, i.e. Ki=1:floor(max(K))
%N: number of samples

%Output:
%x: vector of interpolated samples
%%

num=length(N);
index=1;
for j=1:length(Ki)
    y=Ki(j);
    for i=index:num-1
        if K(i)<y && K(i+1)>y
            y1=K(i);
            y2=K(i+1);
            x1=N(i);
            x2=N(i+1);
            x(j)=x2-(x2-x1)*(y2-y)/(y2-y1); %Interpolation
            index=i+1;
            break;
        end
        if K(i)>y && K(i+1)<y
            y1=K(i);
            y2=K(i+1);
            x1=N(i);
            x2=N(i+1);
            x(j)=x1+(x2-x1)*(y1-y)/(y1-y2); %Interpolation
        end
    end
end

==> anc/mlc_parameters_known_an.m <==
function [Pa]=mlc_parameters_known_an(Alpha,Beta,Pr,Ts,N,Realization)
%MSPRT_PARAMETERS_KNOWN_AN file to test MLC classifier prresented in [1]:
%analytical evalutaion as in [Sec. IV, 1].
%
%   Reference: [1] C.-H. Liu, P. Pawelczak, D. Cabric, "Primary User
%   Traffic Classification in Dynamic Spectrum Access Networks", submitted
%   for publication, January 2014

%   Code development: Chun-Hao Liu (liuch37@ee.ucla.edu)
%   Code contributor/debugging: Przemyslaw Pawelczak (p.pawelczak@tudelft.nl)

%   Last update: 16 July 2014

%Input:
%Alpha: parameter for gamma distribution (shape parameter)
%Beta: parameter for gamma distribution (rate parameter)
%Pr: vector of probabilities for distribution occurrence
%s: number of considered samples after which classification is performed

%Output:
%Pa: probability of classification
%%

%Select number of realizations manually for generating statistics via
%simulation in 'statistics_pc_sim' 
Realization=5000;

M=length(Alpha);

Pc=[];
Pctmp=0;
for mm=1:M
    NN=1:M;
    NN(mm)=[];
    Pc=[];
    for nn=NN
        axy=Alpha(mm)-Alpha(nn); %constant from [Sec III-A, 1]
        bxy=Beta(mm)-Beta(nn); %constant from [Sec III-A, 1]
        Pr(mm)/Pr(nn)*Beta(mm)^(N*Alpha(mm))/Beta(nn)^(N*Alpha(nn))...
            *gamma(Alpha(nn))^N/gamma(Alpha(mm))^N
        tauxy=-log(Pr(mm)/Pr(nn)*Beta(mm)^(N*Alpha(mm))/Beta(nn)^(N*Alpha(nn))...
            *gamma(Alpha(nn))^N/gamma(Alpha(mm))^N); %constant from [Sec III-A, 1]
        %Note: chose manually which method to use to calculate statistics (simulation or analysis)-Simulation is recommended to speed up calculations
        if Ts==0 %No sampling considered - proceed with perfect samples
            %[muxy,sigmaxy]=statistics_pc_sim(axy,bxy,Alpha(mm),Beta(mm),0,Realization); %calculation from [Appendix A, 1], performed numerically
            [muxy,sigmaxy]=statistics_pc_an(axy,bxy,Alpha(mm),Beta(mm),0); %calculation from [Appendix A, 1], performed analitically
            %Consider real values only (for cases when 'statistics_pc_an' produces numbers of 'X + 0.0000i' format)
            muxy=real(muxy);
            sigmaxy=real(sigmaxy);
        else %Sampling considered - include error
            [muxy,sigmaxy]=statistics_pc_sim(axy,bxy,Alpha(mm),Beta(mm),0,Realization); %calculation from [Appendix A, 1], performed numerically
            %[muxy,sigmaxy]=statistics_pc_an(axy,bxy,Alpha(mm),Beta(mm),0) %calculation from [Appendix A, 1], performed analitically
            
            [muxy1,sigmaxy1]=statistics_pc_sim(axy,bxy,Alpha(mm),Beta(mm),Ts,Realization); %calculation from [Appendix A, 1], performed numerically
            %[muxy1,sigmaxy]=statistics_pc_an(axy,bxy,Alpha(mm),Beta(mm),Ts) %calculation from [Appendix A, 1], performed analitically
            
            %Consider real values only (for cases when 'statistics_pc_an' produces numbers of 'X + 0.0000i' format)
            muxy=real(muxy);
            sigmaxy=real(sigmaxy1);
        end

        Pc=[Pc,qfunc((tauxy-N*muxy)/sqrt(N*sigmaxy))]; %definition from [Sec. III-A, 1]
    end
    Pc
    Pctmp(mm)=prod(Pc);
end
Pa=sum(Pr.*Pctmp); %Calculate the average classification performance [Equation (9), 1]

==> anc/mlc_parameters_known_sim.m <==
function [Pc]=mlc_parameters_known_sim(Alpha,BetaL,BetaU,Pr,Ts,N,method,Realization)
%function [Pc]=mlc_parameters_known_sim(Alpha,Beta,Pr,Ts,N,Realization)
%MODE_1 file to test MLC classifier prresented in [1]: generation of
%considered samples as in [Sec. IV, 1].
%
%   Reference: [1] C.-H. Liu, P. Pawelczak, D. Cabric, "Primary User
%   Traffic Classification in Dynamic Spectrum Access Networks", submitted
%   for publication, January 2014

%   Code development: Chun-Hao Liu (liuch37@ee.ucla.edu)
%   Code contributor/debugging: Przemyslaw Pawelczak (p.pawelczak@tudelft.nl)

%   Last update: 29 January 2014

%   This work is licensed under a Creative Commons Attribution 3.0 Unported
%   License. Link to license: http://creativecommons.org/licenses/by/3.0/

%Input:
%Alpha: parameter for gamma distribution (shape parameter)
%BetaL: parameter for gamma distribution (rate parameter), lower bound of uniform distribution
%BetaU: parameter for gamma distribution (rate parameter), upper bound of uniform distribution
%Pr: vector of probabilities for distribution occurrence
%s: number of considered samples after which classification is performed
%N: number of samples
%method: parameter estimation method: '-'-none, 'alf'-average likelihood, 'etc'-estimate then classify
%Realization: number of simulation runs (event realizations)

%Output:
%Pc: probability of classification
%%

M=length(Alpha);

cu=zeros(1,M); %Reserve vector of correct classifications (per distribution)
z=zeros(N,M); %Reserve vector of PU channel state samples
for k=1:Realization   %Loop over multiple realisations of the PU signal generation
    %%
    %Signals Generation
    for mm=1:M
        if ~isempty(find(BetaU,1)) %If no distribution on parameter Beta is considered (stable PU traffic parameters)
            Beta(mm)=unifrnd(BetaL(mm),BetaU(mm));
        else
            Beta=BetaL;
        end
        z(:,mm)=gamrnd(Alpha(mm),1/Beta(mm),N,1); %Generate signal samples
    end
    
    %%
    %Select one distribution randomly based on vector of probabilities 'Pr'
    theta=sum(repmat(rand,1,length(Pr))>cumsum(Pr))+1; %Adapted from https://www.mathworks.nl/matlabcentral/newsreader/view_thread/262226
    x=z(:,theta);  %Finally chose a distribution you want to classify
    %Check if sampling is considered
    if Ts==0
        x=x; %No sampling: exact samples
    else
        n1=unifrnd(-Ts/2,Ts/2,N,1); %Generate PU state/sampling mismatch (left side)
        n2=unifrnd(-Ts/2,Ts/2,N,1); %Ganerate PU state/sampling mismatch (right side)
        n=n1+n2; %'Triangular' noise
        x=x+n; %Observation
    end
    
    %%
    %Maximum likelihood search for theta

    switch lower(method)
        case {'-'}
            for mm=1:M
                %Note: product is replaced with a sum of logs for numerical stability
                if Ts==0
                    f(mm)=sum(log(gampdf(x,Alpha(mm),1/Beta(mm)))); %Calculate PDF for each element in x for each distribution
                else
                    f(mm)=sum(log(observed_tri_pdf(x,Alpha(mm),Beta(mm),Ts))); %Calculate PDF for each element in x for each distribution
                end
            end
        case {'etc'}
            for mm=1:M
                Beta_est(mm)=Alpha(mm)*N/sum(x); %Parameter estimation [Equation (30), 1]
                %Note: product is replaced with a sum of logs for numerical stability
                f(mm)=sum(log(gampdf(x,Alpha(mm),1/Beta_est(mm)))); %Calculate PDF for each element in x for each distribution
            end
        case {'alf'}
            for mm=1:M
                %Note: product is replaced with a sum of logs for numerical stability
                f(mm)=sum(log(1./(BetaU(mm)-BetaL(mm))./gamma(Alpha(mm)).*(gammainc(BetaL(mm)*x,Alpha(mm)+1,'upper')-...
                    gammainc(BetaU(mm)*x,Alpha(mm)+1,'upper'))./(x.^2).*gamma(Alpha(mm)+1))); %Likelihood function [Equation (34), 1]
            end
    end
    [R,thetah]=max(log(Pr)+f); %Pick one with maximum likelihood
    if thetah==theta %If maximum is the selected parameter...
        cu(theta)=cu(theta)+1;     %...then increase the counter of correct classifications
    end
end
Pc=sum(cu./Realization); %Calcutate total fraction of correct classifications out of all realizations

==> anc/msprt_parameters_known_sim.m <==
function [Pc,NA]=msprt_parameters_known_sim(Alpha,BetaL,BetaU,Pr,Ts,gam,method,Realization)
%MSPRT_PARAMETERS_KNOWN_SIM file to test MSPRT classifier presented in [1]:
%generation of considered samples as in [Sec. II, 1].
%
%   Reference: [1] C.-H. Liu, P. Pawelczak, D. Cabric, "Primary User
%   Traffic Classification in Dynamic Spectrum Access Networks", submitted
%   for publication, January 2014

%   Code development: Chun-Hao Liu (liuch37@ee.ucla.edu)
%   Code contributor/debugging: Przemyslaw Pawelczak (p.pawelczak@tudelft.nl)

%   Last update: 1 May 2014

%   This work is licensed under a Creative Commons Attribution 3.0 Unported
%   License. Link to license: http://creativecommons.org/licenses/by/3.0/

%Input:
%Alpha: parameter for gamma distribution (shape parameter)
%Beta: parameter for gamma distribution (rate parameter)
%Pr: vector of probabilities for distribution occurrence
%s: predefined threshold parameter gamma
%Realization: number of simulation runs (event realizations)

%Output:
%Pc: probability of classification
%NA: average number of samples for a calculated probability of classification

M=length(Alpha); %Number of considered distributions

count=0; %Set counter for number of successful classifications
for k=1:Realization
    %%
    %Set thereshold
    
    thre=1./(1+1./(gam*ones(M,1))); %Calculate final threshold
    
    %%
    j=1; %Set counter for signal generation
    for mm=1:M
        if BetaU~=0
            Beta(mm)=unifrnd(BetaL(mm),BetaU(mm));
        else
            Beta=BetaL;            
        end
        z(:,mm)=gamrnd(Alpha(mm),1/Beta(mm),1,1); %Generate signal samples (one sample)
    end
    if Ts==0 %No sampling considered
        z=z;
    else %Sampling considered
        n1=unifrnd(-Ts/2,Ts/2,1,1); %Generate PU state/sampling mismatch (left side)
        n2=unifrnd(-Ts/2,Ts/2,1,1); %Ganerate PU state/sampling mismatch (right side)
        n=n1+n2; %'Triangular' noise
        z=z+n; %Observation
    end
    %Chose which distribution to select based on vector of probabilites
    theta=sum(repmat(rand,1,M)>cumsum(Pr))+1; %Adapted from https://www.mathworks.nl/matlabcentral/newsreader/view_thread/262226
    x=z(:,theta);
    
    %%
    %Maximum likelihood calculation
    switch lower(method)
        case {'-'}
            for mm=1:M
                if Ts==0
                    f(mm)=prod(gampdf(x,Alpha(mm),1/Beta(mm))); %Calculate PDF for each element in x for each distribution
                else
                    f(mm)=prod(observed_tri_pdf(x,Alpha(mm),Beta(mm),Ts));
                end
            end
        case {'etc'}
            for mm=1:M
                    Beta_est(mm)=Alpha(mm)*j/sum(x);
                    f(mm)=prod(gampdf(x,Alpha(mm),1/Beta_est(mm)));
            end
        case {'alf'}
            for mm=1:M
                f(mm)=prod(1./(BetaU(mm)-BetaL(mm))./gamma(Alpha(mm)).*(gammainc(BetaL(mm)*x,Alpha(mm)+1,'upper')-...
                    gammainc(BetaU(mm)*x,Alpha(mm)+1,'upper'))./(x.^2).*gamma(Alpha(mm)+1)); %Likelhood function [Equation (34), 1]
            end
    end   
    %Calculate MSPRT metric [Eq. (10), 1]
    p=(Pr.*f)./sum(Pr.*f);
    
    while sum(p<=thre')==M
        j=j+1; %Increase counter
        %Signals Generation
        for mm=1:M
            z(:,mm)=gamrnd(Alpha(mm),1/Beta(mm),1,1); %Generate signal samples (one sample)
        end
        %Add newly generated sample to an existing vector of samples       
        if Ts==0 %No sampling considered
            x=[x,z(:,theta)];
        else %Sampling considered
            n1=unifrnd(-Ts/2,Ts/2,1,1); %Generate PU state/sampling mismatch (left side)
            n2=unifrnd(-Ts/2,Ts/2,1,1); %Ganerate PU state/sampling mismatch (right side)
            n=n1+n2; %'Triangular' noise
            x=[x,z(:,theta)+n]; %Observation            
        end
        
        %%
        %Maximum likelihood calculation
        switch lower(method)
            case {'-'}
                for mm=1:M
                    if Ts==0
                        f(mm)=prod(gampdf(x,Alpha(mm),1/Beta(mm))); %Calculate PDF for each element in x for each distribution
                    else
                        f(mm)=prod(observed_tri_pdf(x,Alpha(mm),Beta(mm),Ts));
                    end
                end
            case {'etc'}
                for mm=1:M
                        Beta_est(mm)=Alpha(mm)*j/sum(x);
                        f(mm)=prod(gampdf(x,Alpha(mm),1/Beta_est(mm)));                    
                end
            case {'alf'}
                for mm=1:M
                    f(mm)=prod(1./(BetaU(mm)-BetaL(mm))./gamma(Alpha(mm)).*(gammainc(BetaL(mm)*x,Alpha(mm)+1,'upper')-...
                        gammainc(BetaU(mm)*x,Alpha(mm)+1,'upper'))./(x.^2).*gamma(Alpha(mm)+1)); %Likelhood function [Equation (34), 1]
                end
        end
        %Calculate MSPRT metric [Eq. (10), 1]
        p=(Pr.*f)./sum(Pr.*f);
    end
    
    %%
    [value,arg]=max(p); %Calculate MSPRT statistic
    Na(k)=j; %Calculate average number of samples for the selected statistic
    if arg==theta
        count=count+1; %Increase counter
    end
end
%Probability of correct classification
Pc=count/Realization;
%Average number of samples
NA=sum(Na)/Realization;

==> anc/observed_tri_pdf.m <==
function y=observed_tri_pdf(x,alpha,beta,Ts)
%OBSERVED_TRI_PDF Script used in calculating [Eq. (25), 1].
%
%   Reference: [1] C.-H. Liu, P. Pawelczak, D. Cabric, "Primary User
%   Traffic Classification in Dynamic Spectrum Access Networks", submitted
%   for publication, January 2014

%   Code development: Chun-Hao Liu (liuch37@ee.ucla.edu)
%   Code contributor/debugging: Przemyslaw Pawelczak (p.pawelczak@tudelft.nl)

%   Last update: 29 January 2014

%   This work is licensed under a Creative Commons Attribution 3.0 Unported
%   License. Link to license: http://creativecommons.org/licenses/by/3.0/

%Input:
%x: integration range
%alpha: parameter for gamma distribution (shape parameter)
%beta: parameter for gamma distribution (rate parameter)
%Ts: Sampling period

%Output:
%y: probability at value 'x'
%%

n=length(x);
for i=1:1:n
    if x(i)>=Ts
        y(i)=(gammainc((x(i)+Ts)*beta,alpha+1,'upper')-...
            2*gammainc(x(i)*beta,alpha+1,'upper')+...
            gammainc((x(i)-Ts)*beta,alpha+1,'upper'))*...
            gamma(alpha+1)/(gamma(alpha)*beta*Ts^2)+...
            (-beta*(x(i)+Ts)*gammainc((x(i)+Ts)*beta,alpha,'upper')+...
            2*beta*x(i)*gammainc(x(i)*beta,alpha,'upper')-...
            beta*(x(i)-Ts)*gammainc((x(i)-Ts)*beta,alpha,'upper'))/(beta*Ts^2);
    elseif x(i)>=0
        y(i)=(gammainc((x(i)+Ts)*beta,alpha+1,'upper')-...
            2*gammainc(x(i)*beta,alpha+1,'upper')+1)*...
            gamma(alpha+1)/(gamma(alpha)*beta*Ts^2)+...
            (-beta*(x(i)+Ts)*gammainc((x(i)+Ts)*beta,alpha,'upper')+...
            2*beta*x(i)*gammainc(x(i)*beta,alpha,'upper')-...
            beta*(x(i)-Ts))/(beta*Ts^2);
    elseif x(i)>=-Ts
        y(i)=(gammainc((x(i)+Ts)*beta,alpha+1,'upper')-1)*...
            gamma(alpha+1)/(gamma(alpha)*beta*Ts^2)+...
            (-beta*(x(i)+Ts)*(gammainc((x(i)+Ts)*...
            beta,alpha,'upper')-1))/(beta*Ts^2);
    else
        y(i)=0;
    end
end

==> anc/scenarios_script.m <==
%SCENARIOS_SCRIPT Script used in generating numerical results of [1].
%
%   Reference: [1] C.-H. Liu, P. Pawelczak, D. Cabric, "Primary User
%   Traffic Classification in Dynamic Spectrum Access Networks", submitted
%   for publication, January 2014

%   Code development: Chun-Hao Liu (liuch37@ee.ucla.edu)
%   Code contributor/debugging: Przemyslaw Pawelczak (p.pawelczak@tudelft.nl)

%   Last update: 1 September 2014

%   This work is licensed under a Creative Commons Attribution 3.0 Unported
%   License. Link to license: http://creativecommons.org/licenses/by/3.0/

tic; %Timer start
clear all;
clc;

%%
%Figure plot parameters
ftsz=14; %Figure font size
lnsz=1; %Figure line size
mrsz=5; %Figure marker size

%%
Realization=1000; %Number of realizations for simulations
batch_no=10; %Number of batches (considering method of batch means)
alpha_batch=0.1; %Confidence level (considering method of batch means)

%Select distribution parameter set as defined in [Table I, 1] (comment out option to be selected)
%
%test_type='test_1_stable';
test_type='test_2_stable';
%test_type='test_1_fluctuating';
%test_type='test_2_fluctuating';

%Mode selection
%
%Generate individual figures from paper [1] (Note: change 'test_type' for a specific sub-figure)
%(comment out option to be selected)
%
%mode_type='fig_1';
%mode_type='fig_2';
%mode_type='fig_3';
%mode_type='fig_4a';
%mode_type='fig_4b';
%mode_type='fig_5';
%mode_type='fig_6';

%Generate individual scenarios from paper [1], to exhaustively test the user-selectable parameters
%(comment out option to be selected)
%
%mode_type='calculate_squared_hellinger';
%mode_type='calculate_squared_hellinger_modified';
%mode_type='sampling+gamma_pdf';
mode_type='log_gamma_pdf';
%mode_type='mean_variance_y';
%mode_type='mean_variance_y_Ts';
%mode_type='classification_perfect_pu_parameters_mlc';
%mode_type='classification_perfect_pu_parameters_msprt';
%mode_type='duration_estimation_error_mlc';
%mode_type='guideline_samples_number';
%mode_type='guideline_observation_time';
%mode_type='duration_estimation_mlc_performance_loss';
%mode_type='duration_estimation_msprt_performance_loss';
%mode_type='unknown_parameter_estimation_mlc_etc';
%mode_type='unknown_parameter_estimation_msprt_etc';
%mode_type='classification_fluctuating_pu_parameters_mlc';
%mode_type='classification_fluctuating_pu_parameters_msprt';
%mode_type='fluctuating_parameter_estimation_mlc_etc';
%mode_type='fluctuating_parameter_estimation_msprt_etc';
%mode_type='fluctuating_parameter_estimation_msprt_alf';
%mode_type='fluctuating_parameter_estimation_mlc_alf';
%mode_type='average_samples_number';

%%
%Selction of test type (as defined in [Table I and Table II, 1])
if isequal('test_1_stable',test_type)
    %Parameter setup where Alpha(i) corresponds to Beta(i) and Pr(i)
    %Exponential
    Alpha(1)=1;
    Beta(1)=0.4;
    Pr(1)=1/3;
    %2-Erlang
    Alpha(2)=2;
    Beta(2)=0.3;
    Pr(2)=1/3;
    %Gamma
    Alpha(3)=0.8;
    Beta(3)=0.5;
    Pr(3)=1/3;
elseif isequal('test_2_stable',test_type)
    %Parameter setup where Alpha(i) corresponds to Beta(i) and Pr(i)
    %Exponential
    Alpha(1)=1;
    Beta(1)=0.4;
    Pr(1)=1/3;
    %2-Erlang
    Alpha(2)=2;
    Beta(2)=0.8;
    Pr(2)=1/3;
    %Gamma
    Alpha(3)=0.5;
    Beta(3)=0.2;
    Pr(3)=1/3;
elseif isequal('test_1_fluctuating',test_type)
    %Parameter setup where Alpha(i) corresponds to Beta(i)
    %Exponential
    Alpha(1)=1;
    BetaL(1)=0.4; %Rate lower and upper bound (uniformly distributed)
    BetaU(1)=0.9;
    Pr(1)=1/3;
    %2-Erlang
    Alpha(2)=2;
    BetaL(2)=0.1; %Rate lower and upper bound (uniformly distributed)
    BetaU(2)=0.3;
    Pr(2)=1/3;
    %Gamma
    Alpha(3)=0.2;
    BetaL(3)=0.2; %Rate lower and upper bound (uniformly distributed)
    BetaU(3)=0.5;
    Pr(3)=1/3;
elseif isequal('test_2_fluctuating',test_type)
    %Exponential
    Alpha(1)=1;
    BetaL(1)=0.4; %Rate lower and upper bound (uniformly distributed)
    BetaU(1)=0.9;
    Pr(1)=1/3;
    %2-Erlang
    Alpha(2)=2;
    BetaL(2)=1.2; %Rate lower and upper bound (uniformly distributed)
    BetaU(2)=1.4;
    Pr(2)=1/3;
    %Gamma
    Alpha(3)=3;
    BetaL(3)=1.1; %Rate lower and upper bound (uniformly distributed)
    BetaU(3)=2.8;
    Pr(3)=1/3;
end
%%

%Calculation for each mode_type

if isequal('fig_1',mode_type)
    %Plot Fig. 3 of [1]
    %%
    %Calculate MSPRT classification performance
    
    Gamma=2:6; %Threshold setting (Fig. 1a)
    %Gamma=2.5:1:7.5; %Threshold setting (Fig. 1b)
    
    Pcmv=[]; %Vector of mean values - classification (simulation using batch means method)
    Pciv=[]; %Vector of confidence intervals - classification (simulation using batch means method)
    
    NAmv=[]; %Vector of mean values - number of samples (simulation using batch means method)
    NAiv=[]; %Vector of confidence intervals - number of samples (simulation using batch means method)
    
    for yy=Gamma
        yy
        Pct=[];
        NAt=[];
        for xx=1:batch_no
            [Pc,NA]=msprt_parameters_known_sim(Alpha,Beta,0,Pr,0,yy,'-',Realization);
            Pct=[Pct,Pc];
            NAt=[NAt,NA];
        end
        [Pcm,Pci]=batch_mean(Pct,alpha_batch);
        Pcmv=[Pcmv,Pcm];
        Pciv=[Pciv,Pci];
        
        [NAm,NAi]=batch_mean(NAt,alpha_batch);
        NAmv=[NAmv,NAm];
        NAiv=[NAiv,NAi];
    end
    
    %%
    %Calculate MLC classification performance
    
    N=4:2:24; %Number of samples (Fig. 1a)
    N=12:3:30; %Number of samples (Fig. 1b)
    
    Pcm=[]; %Vector of mean values (simulation using batch means method)
    Pci=[]; %Vector of confidence intervals (simulation using batch means method)
    Pam=[]; %Vector of mean values (analysis)
    for nn=N
        nn
        Pctmp=[]; %Temporary vector to store values for each batch
        for xx=1:batch_no
            Pc=mlc_parameters_known_sim(Alpha,Beta,0,Pr,0,nn,'-',Realization)
            Pctmp=[Pctmp,Pc];
        end
        [Pcms,Pcis]=batch_mean(Pctmp,alpha_batch); %Calculate statistics for classification performance
        Pcm=[Pcm,Pcms];
        Pci=[Pci,Pcis];
        
        Pac=mlc_parameters_known_an(Alpha,Beta,Pr,0,nn,Realization)
        Pam=[Pam,Pac];
    end
    
    %%
    %Plot figure
    errorbar(N,Pcm,Pci,'-b','linewidth',lnsz,'Markersize',mrsz);
    grid on;
    box on;
    hold on;
    plot(N,Pam,'og','linewidth',lnsz,'Markersize',mrsz);
    errorbar(NAmv,Pcmv,Pciv,'-sr','linewidth',lnsz,'Markersize',mrsz)
    set(gca,'FontSize',ftsz);
    xlabel('Average Number of Traffic Periods','FontSize',ftsz);
    ylabel('Probability of Correct Classification','FontSize',ftsz);
    legend('MLC (Sim.)','MLC (An.)','MSPRTC (Sim.)','Location','Best');
    
elseif isequal('fig_2',mode_type)
    %Plot Fig. 2 of [1]
    %Note: this figure requires large number for 'Realization' to obtain
    %smooth plot
    
    %Parameters for Figure 2
    %Ts=0.7:0.2:1.5; %Sampling period [Fig. 2a]
    %N=[10,16]; %Number of Primary User samples [Fig. 2a]
    
    Ts=0.7:0.2:1.5; %Sampling period [Fig. 2b]
    N=[15,21]; %Number of Primary User samples [Fig. 2b]
    
    j=1; %Initialize index for parameter K
    for nn=N
        K=[];
        for i=1:1:length(Ts)
            k=average_samples_number(Alpha,Beta,Pr,Ts(i));
            K=[K,k];
        end
        T(j,:)=nn*K; %Total number of samplings per whole Primary User trace of N samples
        Pc_optv=[];
        for xx=1:batch_no
            xx
            Pc_opt=mlc_parameters_known_sim(Alpha,Beta,0,Pr,0,nn,'-',Realization);
            Pc_optv=[Pc_optv,Pc_opt];
        end
        [Pc_optm,Pc_opti]=batch_mean(Pc_optv,alpha_batch);
        
        for t=1:1:length(Ts)
            Pc_estv=[];
            for xx=1:batch_no
                xx
                Pc_est=mlc_parameters_known_sim(Alpha,Beta,0,Pr,Ts(t),nn,'-',Realization);
                Pc_estv=[Pc_estv,Pc_est];
            end
            [Pc_estm,Pc_esti]=batch_mean(Pc_estv,alpha_batch);
            
            Loss(j,t)=(Pc_optm-Pc_estm)/Pc_optm;
        end
        j=j+1
    end
    
    %%
    %Plot figure
    plot(T(1,:),Loss(1,:),'-ob','linewidth',lnsz,'Markersize',mrsz);
    grid on;
    box on;
    hold on;
    plot(T(2,:),Loss(2,:),'-sg','linewidth',lnsz,'Markersize',mrsz);
    legend('K=10','K=16'); %Fig. 2a of [1]
    %legend('K=15','K=21'); %Fig. 2b of [1]
    set(gca,'FontSize',ftsz);
    xlabel('Average Number of Traffic Samples','FontSize',ftsz);
    ylabel('Normalized Performance Loss','FontSize',ftsz);
    
elseif isequal('fig_3',mode_type)
    %Plot Fig. 3 of [1]
    %%
    %Calculate MLC classification performance
    N=12:3:30; %Number of samples
    
    Pmsv0=[]; %Vector of mean values - classification (simulation using batch means method) (Ts=0 s)
    Pmiv0=[]; %Vector of confidence intervals - classification (simulation using batch means method) (Ts=0 s)
    
    Pmsv1=[]; %Vector of mean values - classification (simulation using batch means method) (Ts=1 s)
    Pmiv1=[]; %Vector of confidence intervals - classification (simulation using batch means method) (Ts=1 s)
    
    Pmsv15=[]; %Vector of mean values - classification (simulation using batch means method) (Ts=1.5 s)
    Pmiv15=[]; %Vector of confidence intervals - classification (simulation using batch means method) (Ts=1.5 s)
    
    for nn=N
        nn
        Pmst0=[]; %Vector of mean values (analysis) (Ts=0 s)
        Pmst1=[]; %Vector of mean values (analysis) (Ts=1 s)
        Pmst15=[]; %Vector of mean values (analysis) (Ts=1.5 s)
        
        for xx=1:batch_no
            Pms0=mlc_parameters_known_sim(Alpha,Beta,0,Pr,0,nn,'-',Realization); %Ts=0 s
            Pmst0=[Pmst0,Pms0];
            
            Pms1=mlc_parameters_known_sim(Alpha,Beta,0,Pr,1,nn,'-',Realization); %Ts=1 s
            Pmst1=[Pmst1,Pms1];
            
            Pms15=mlc_parameters_known_sim(Alpha,Beta,0,Pr,1.5,nn,'-',Realization); %Ts=1.5 s
            Pmst15=[Pmst15,Pms15];
        end
        [Pmstm0,Pmsti0]=batch_mean(Pmst0,alpha_batch); %Ts=0 s
        Pmsv0=[Pmsv0,Pmstm0];
        Pmiv0=[Pmiv0,Pmsti0];
        
        [Pmstm1,Pmsti1]=batch_mean(Pmst1,alpha_batch); %Ts=1 s
        Pmsv1=[Pmsv1,Pmstm1];
        Pmiv1=[Pmiv1,Pmsti1];
        
        [Pmstm15,Pmsti15]=batch_mean(Pmst15,alpha_batch); %Ts=1.5 s
        Pmsv15=[Pmsv15,Pmstm15];
        Pmiv15=[Pmiv15,Pmsti15];
    end
    
    %%
    %Calculate MSPRT classification performance
    %Gamma=2:6; %Threshold setting (Fig. 3a)
    Gamma=2.5:1:7.5; %Threshold setting (Fig. 3b)
            
    Pcmv0=[]; %Vector of mean values - classification (simulation using batch means method) (Ts=0)
    Pciv0=[]; %Vector of confidence intervals - classification (simulation using batch means method) (Ts=0)
    Pcmv1=[]; %Vector of mean values - classification (simulation using batch means method) (Ts=1)
    Pciv1=[]; %Vector of confidence intervals - classification (simulation using batch means method) (Ts=1)
    Pcmv15=[]; %Vector of mean values - classification (simulation using batch means method) (Ts=1.5)
    Pciv15=[]; %Vector of confidence intervals - classification (simulation using batch means method) (Ts=1.5)
    
    NAmv0=[]; %Vector of mean values - number of samples (simulation using batch means method) (Ts=0)
    NAiv0=[]; %Vector of confidence intervals - number of samples (simulation using batch means method) (Ts=0)
    NAmv1=[]; %Vector of mean values - number of samples (simulation using batch means method) (Ts=1)
    NAiv1=[]; %Vector of confidence intervals - number of samples (simulation using batch means method) (Ts=1)
    NAmv15=[]; %Vector of mean values - number of samples (simulation using batch means method) (Ts=1.5)
    NAiv15=[]; %Vector of confidence intervals - number of samples (simulation using batch means method) (Ts=1.5)
    
    for yy=Gamma
        yy
        Pct0=[]; %Ts=0
        NAt0=[];
        Pct1=[]; %Ts=1
        NAt1=[];
        Pct15=[]; %Ts=1.5
        NAt15=[];
        
        for xx=1:batch_no
            [Pc0,NA0]=msprt_parameters_known_sim(Alpha,Beta,0,Pr,0,yy,'-',Realization); %Ts=0
            Pct0=[Pct0,Pc0];
            NAt0=[NAt0,NA0];
            
            [Pc1,NA1]=msprt_parameters_known_sim(Alpha,Beta,0,Pr,1,yy,'-',Realization); %Ts=1
            Pct1=[Pct1,Pc1];
            NAt1=[NAt1,NA1];
            
            [Pc15,NA15]=msprt_parameters_known_sim(Alpha,Beta,0,Pr,1.5,yy,'-',Realization); %Ts=1.5
            Pct15=[Pct15,Pc15];
            NAt15=[NAt15,NA15];
        end
        [Pcm0,Pci0]=batch_mean(Pct0,alpha_batch);
        Pcmv0=[Pcmv0,Pcm0];
        Pciv0=[Pciv0,Pci0];
        
        [Pcm1,Pci1]=batch_mean(Pct1,alpha_batch);
        Pcmv1=[Pcmv1,Pcm1];
        Pciv1=[Pciv1,Pci1];
        
        [Pcm15,Pci15]=batch_mean(Pct15,alpha_batch);
        Pcmv15=[Pcmv15,Pcm15];
        Pciv15=[Pciv15,Pci15];
        
        [NAm0,NAi0]=batch_mean(NAt0,alpha_batch);
        NAmv0=[NAmv0,NAm0];
        NAiv0=[NAiv0,NAi0];
        
        [NAm1,NAi1]=batch_mean(NAt1,alpha_batch);
        NAmv1=[NAmv1,NAm1];
        NAiv1=[NAiv1,NAi1];
        
        [NAm15,NAi15]=batch_mean(NAt15,alpha_batch);
        NAmv15=[NAmv15,NAm15];
        NAiv15=[NAiv15,NAi15];
    end
    
    
    %%
    %Plot figure
    errorbar(N,Pmsv0,Pmiv0,'-ob','linewidth',lnsz,'Markersize',mrsz);
    grid on;
    box on;
    hold on;
    errorbar(N,Pmsv1,Pmiv1,'--og','linewidth',lnsz,'Markersize',mrsz);
    errorbar(N,Pmsv15,Pmiv15,'-.or','linewidth',lnsz,'Markersize',mrsz);
    %Plot MSPRT results
    errorbar(NAmv0,Pcmv0,Pciv0,'-sc','linewidth',lnsz,'Markersize',mrsz);
    errorbar(NAmv1,Pcmv1,Pciv1,'--sm','linewidth',lnsz,'Markersize',mrsz);
    errorbar(NAmv15,Pcmv15,Pciv15,'-.sy','linewidth',lnsz,'Markersize',mrsz);
    
    set(gca,'FontSize',ftsz);
    xlabel('Average Number of Traffic Periods','FontSize',ftsz);
    ylabel('Probability of Correct Classification','FontSize',ftsz);
    legend('Perfect MLC','MLC T_s=1.0 s','MLC T_s=1.5 s','Perfect MSPRTC','MSPRTC T_s=1.0 s','MSPRTC T_s=1.5 s','Location','Best');
    
elseif isequal('fig_4a',mode_type)
    %Plot Fig. 4a of [1]
    
    T=[40,60,80]; %Observation time
    
    PM=[]; %Mean value matrix (for each value of T)
    PI=[]; %Interval matrix (for each value of T)
    PA=[]; %Analysis matrix (for each value of T)
    NV=[]; %Interval matrix (for each value of T)
    c=0; %counter initiation
    
    for xx=T
        c=c+1;
        N=1:900; %Range for number of samples
        K=[];
        for nn=N
            K=[K,guideline(Alpha,Beta,Pr,xx,nn)]; %Calculate average number of periods
        end
        
        %Note: Since Pc can be calculated only with interger K, we cannot use
        %the K using 'guideline' to generate Pc. Instead, we generate Ki
        %(integers) and interpolate N using K and its nearest two Ki to
        %generate the corresponding n. In this way, we can use the integer Ki
        %and the corresponding n to calculate Pc.
        
        Ki=1:floor(max(K)); %Choose a proper range for interger periods Ki
        n=interpolation(Ki,K,N); %Linear interpolation for number of samples
        Tsn=xx./(n-1); %Corresponding sampling period
        
        Pcm=[]; %Vector of mean values (simulation using batch means method)
        Pci=[]; %Vector of confidence intervals (simulation using batch means method)
        Pam=[]; %Vector of mean values (analysis)
        for nn=1:length(Ki)
            nn
            Pctmp=[]; %Temporary vector to store values for each batch
            for xx=1:batch_no
                Pc=mlc_parameters_known_sim(Alpha,Beta,0,Pr,Tsn(nn),Ki(nn),'-',Realization);
                Pctmp=[Pctmp,Pc];
            end
            [Pcms,Pcis]=batch_mean(Pctmp,alpha_batch); %Calculate statistics for classification performance
            Pcm=[Pcm,Pcms];
            Pci=[Pci,Pcis];
            Pac=mlc_parameters_known_an(Alpha,Beta,Pr,Tsn(nn),Ki(nn),Realization);
            Pam=[Pam,Pac];
        end
        PM{c}=Pcm;
        PI{c}=Pci;
        PA{c}=Pam;
        NV{c}=n;
    end
    
    %%
    %Plot figure
    errorbar(NV{1},PM{1},PI{1},'ob','linewidth',lnsz,'Markersize',mrsz); %T=40 (Sim.)
    hold on;
    grid on;
    box on;
    plot(NV{1},PA{1},'-g','linewidth',lnsz,'Markersize',mrsz); %T=40 (An.)
    
    errorbar(NV{2},PM{2},PI{2},'sr','linewidth',lnsz,'Markersize',mrsz); %T=60 (Sim.)
    plot(NV{2},PA{2},'--c','linewidth',lnsz,'Markersize',mrsz); %T=60 (An.)
    
    errorbar(NV{3},PM{3},PI{3},'^m','linewidth',lnsz,'Markersize',mrsz); %T=80 (Sim.)
    plot(NV{3},PA{3},'-.k','linewidth',lnsz,'Markersize',mrsz); %T=80 (An.)
    
    set(gca,'FontSize',ftsz);
    legend('Sim.','An.','Location','Best');
    xlabel('Number of Traffic Samples','FontSize',ftsz);
    ylabel('Probability of Correct Classification','FontSize',ftsz);
    legend('T=40 (Sim.)','T=40 (An.)','T=60 (Sim.)','T=60 (An.)','T=80 (Sim.)','T=80 (An.)','Location','Best');
    
elseif isequal('fig_4b',mode_type)
    %Plot Fig. 4b of [1]
    
    T{1}=1:200; %Range for observation time (N=20)
    %T{2}=1:500; %Range for observation time (N=50)
    %T{3}=1:1100; %Range for observation time (N=80)

    N=[20,50,80]; %Number of samples
    N=10;
    
    PM=[]; %Mean value matrix (for each value of N)
    PI=[]; %Interval matrix (for each value of N)
    PA=[]; %Analysis matrix (for each value of N)
    TV=[]; %Interval matrix (for each value of N)
    c=0; %counter initiation
    
    for xx=N
        c=c+1;
        K=[];
        for t=T{c}
            K=[K,guideline(Alpha,Beta,Pr,t,xx)];
        end
        
        %Choose a proper range for interger periods Ki
        j=1;
        index=1;
        for i=1:length(K)-1
            if K(i)<j && j<K(i+1)
                Ki(index)=j;
                index=index+1;
                if j<=max(floor(K))-1
                    j=j+1;
                end
            end
            if K(i)>j && j>K(i+1)
                Ki(index)=j;
                index=index+1;
                j=j-1;
            end
        end
        
        t=interpolation(Ki,K,T{c}); %Linear interpolation for observation time
        Tsn=t./(xx-1); %Corresponding sampling period
        
        Pcm=[]; %Vector of mean values (simulation using batch means method)
        Pci=[]; %Vector of confidence intervals (simulation using batch means method)
        Pam=[]; %Vector of mean values (analysis)
        for nn=1:length(Ki)
            nn
            %Pctmp=[]; %Temporary vector to store values for each batch
            %for xx=1:batch_no
            %    Pc=mlc_parameters_known_sim(Alpha,Beta,0,Pr,Tsn(nn),Ki(nn),'-',Realization);
            %    Pctmp=[Pctmp,Pc];
            %end
            %[Pcms,Pcis]=batch_mean(Pctmp,alpha_batch); %Calculate statistics for classification performance
            %Pcm=[Pcm,Pcms];
            %Pci=[Pci,Pcis];
            Pac=mlc_parameters_known_an(Alpha,Beta,Pr,Tsn(nn),Ki(nn),Realization);
            Pam=[Pam,Pac];
        end
        PM{c}=Pcm;
        PI{c}=Pci;
        PA{c}=Pam;
        TV{c}=t;
    end
    
    %Plot figure
    errorbar(TV{1},PM{1},PI{1},'ob','linewidth',lnsz,'Markersize',mrsz); %N=20 (Sim.)
    hold on;
    grid on;
    box on;
    plot(TV{1},PA{1},'-r','linewidth',lnsz,'Markersize',mrsz); %N=20 (An.)
    
    errorbar(TV{2},PM{2},PI{2},'sr','linewidth',lnsz,'Markersize',mrsz); %N=50 (Sim.)
    plot(TV{2},PA{2},'--c','linewidth',lnsz,'Markersize',mrsz); %N=50 (An.)
    
    errorbar(TV{3},PM{3},PI{3},'^m','linewidth',lnsz,'Markersize',mrsz); %N=80 (Sim.)
    plot(TV{3},PA{3},'-.k','linewidth',lnsz,'Markersize',mrsz); %N=80 (An.)
    
    set(gca,'FontSize',ftsz);
    legend('Sim.','An.','Location','Best');
    xlabel('Observation Time (s)','FontSize',ftsz);
    ylabel('Probability of Correct Classification','FontSize',ftsz);
    legend('N=20 (Sim.)','N=20 (An.)','N=50 (Sim.)','N=50 (An.)','N=80 (Sim.)','N=80 (An.)','Location','Best');
    
elseif isequal('fig_5',mode_type)
    %Plot Fig. 5 of [1]
    
    %%
    %Calculate MLC classification performance
    N=4:3:22;
    
    Pcmp=[]; %Vector of mean values [Perfect MLC] (simulation using batch means method)
    Pcip=[]; %Vector of confidence intervals [Perfect MLC] (simulation using batch means method)
    
    Pcme=[]; %Vector of mean values [ETC MLC] (simulation using batch means method)
    Pcie=[]; %Vector of confidence intervals [ETC MLC] (simulation using batch means method)
    
    Pam=[]; %Vector of mean values (analysis)
    for nn=N
        nn
        Pctmpp=[]; %Temporary vector to store values for each batch [Perfect MLC]
        Pctmpe=[]; %Temporary vector to store values for each batch [ETC MLC]
        
        for xx=1:batch_no
            Pcp=mlc_parameters_known_sim(Alpha,Beta,0,Pr,0,nn,'-',Realization); %Perfect MLC (Sim.)
            Pctmpp=[Pctmpp,Pcp];
            
            Pce=mlc_parameters_known_sim(Alpha,Beta,0,Pr,0,nn,'etc',Realization); %ETC MLC (Sim.)
            Pctmpe=[Pctmpe,Pce];
        end
        [Pcmsp,Pcisp]=batch_mean(Pctmpp,alpha_batch); %Calculate statistics for classification performance
        Pcmp=[Pcmp,Pcmsp];
        Pcip=[Pcip,Pcisp];
        
        [Pcmse,Pcise]=batch_mean(Pctmpe,alpha_batch); %Calculate statistics for classification performance
        Pcme=[Pcme,Pcmse];
        Pcie=[Pcie,Pcise];
        
        M=length(Alpha);
        Pac=zeros(1,M);
        for xx=1:M
            Beta_est=zeros(1,M);
            for yy=1:M
                Beta_est(yy)=Alpha(xx)/Alpha(yy)*1/Beta(xx); %Parameter estimation [Section V-A, 1]
            end
            Pac(xx)=mlc_parameters_known_an(Alpha,1./Beta_est,Pr,0,nn,Realization);
            
        end
        Pam=[Pam,mean(Pac)];
    end
    
    %%
    %Calculate MSPRTC classification performance
    Gamma_p=2:1:6;      %Threshold setting for perfect MSPRTC (Fig. 5a)
    Gamma=1:0.2:2.4; %Threshold setting (Fig. 5a)
    %Gamma=3.0:1.0:9.0; %Threshold setting (Fig. 5b)
    
    %Detailed Table for Gamma Threshold used:
    %Fixed Parameters:
    %ETC-based MSPRT   Test I: Gamma=[1:0.2:2.4]
    %ETC-based MSPRT   Test II: Gamma=[3.0:1.0:9.0]
    
    Pcmvp=[]; %Vector of mean values - classification [Perfect MSPRTC] (simulation using batch means method)
    Pcivp=[]; %Vector of confidence intervals - classification [Perfect MSPRTC] (simulation using batch means method)
    
    NAmvp=[]; %Vector of mean values - number of samples [Perfect MSPRTC] (simulation using batch means method)
    NAivp=[]; %Vector of confidence intervals - number of samples [Perfect MSPRTC] (simulation using batch means method)
    
    Pcmve=[]; %Vector of mean values - classification [ETC MSPRTC] (simulation using batch means method)
    Pcive=[]; %Vector of confidence intervals - classification [ETC MSPRTC] (simulation using batch means method)
    
    NAmve=[]; %Vector of mean values - number of samples [ETC MSPRTC] (simulation using batch means method)
    NAive=[]; %Vector of confidence intervals - number of samples [ETC MSPRTC] (simulation using batch means method)
            
    for yy=Gamma_p
        yy
        Pctp=[]; %Temoprary vector to store classification result for each batch [Perfect MSPRTC]
        NAtp=[]; %Temoprary vector to store corresponding number of samples for each batch [Perfect MSPRTC]
               
        for xx=1:batch_no
            [Pcp,NAp]=msprt_parameters_known_sim(Alpha,Beta,0,Pr,0,yy,'-',Realization); %Perfect MSPRTC (Sim.)
            Pctp=[Pctp,Pcp];
            NAtp=[NAtp,NAp];          
        end
        [Pcmpp,Pcipp]=batch_mean(Pctp,alpha_batch); %Calculate confidence intervals for classification [Perfect MSPRTC]
        Pcmvp=[Pcmvp,Pcmpp];
        Pcivp=[Pcivp,Pcipp];
        
        [NAmp,NAip]=batch_mean(NAtp,alpha_batch); %Calculate confidence intervals for number of samples [Perfect MSPRTC]
        NAmvp=[NAmvp,NAmp];
        NAivp=[NAivp,NAip];
                
    end
    
    for yy=Gamma
        yy
       
        Pcte=[]; %Temoprary vector to store classification result for each batch [ETC MSPRTC]
        NAte=[]; %Temoprary vector to store corresponding number of samples for each batch [ETC MSPRTC]
        
        for xx=1:batch_no            
            [Pce,NAe]=msprt_parameters_known_sim(Alpha,Beta,0,Pr,0,yy,'etc',Realization); %ETC MSPRTC (Sim.)
            Pcte=[Pcte,Pce];
            NAte=[NAte,NAe];
        end       
        
        [Pcmee,Pciee]=batch_mean(Pcte,alpha_batch); %Calculate confidence intervals for classification [ETC MSPRTC]
        Pcmve=[Pcmve,Pcmee];
        Pcive=[Pcive,Pciee];
        
        [NAme,NAie]=batch_mean(NAte,alpha_batch); %Calculate confidence intervals for number of samples [ETC MSPRTC]
        NAmve=[NAmve,NAme];
        NAive=[NAive,NAie];
    end
    
    %%
    %Plot figure
    %Plot ETC results
    errorbar(N,Pcmp,Pcip,'-sb','linewidth',lnsz,'Markersize',mrsz); %Perfect MLC plot (Sim.)
    grid on;
    box on;
    hold on;
    errorbar(N,Pcme,Pcie,'og','linewidth',lnsz,'Markersize',mrsz); %ETC MLC plot (Sim.)
    plot(N,Pam,'-r','linewidth',lnsz,'Markersize',mrsz); %ETC MLC plot (An.)
    %Plot MSPRT results
    errorbar(NAmvp,Pcmvp,Pcivp,'-^c','linewidth',lnsz,'Markersize',mrsz); %Perfect MSPRTC plot (Sim.)
    errorbar(NAmve,Pcmve,Pcive,'->m','linewidth',lnsz,'Markersize',mrsz); %ETC MSPRTC plot (Sim.)
    
    set(gca,'FontSize',ftsz);
    xlabel('Average Number of Traffic Periods','FontSize',ftsz);
    ylabel('Probability of Correct Classification','FontSize',ftsz);
    legend('Perfect MLC (Sim.)','ETC MLC (Sim.)','ETC MLC (An.)','Perfect MSPRTC (Sim.)','ETC MSPRTC (Sim.)','Location','Best');
    
elseif isequal('fig_6',mode_type)
    %Plot Fig. 6 of [1]
    
    %%
    %Calculate MLC classification performance
    N=10:5:40;
    
    Pcmp=[]; %Vector of mean values [Perfect MLC] (simulation using batch means method)
    Pcip=[]; %Vector of confidence intervals [Perfect MLC] (simulation using batch means method)
    
    Pcme=[]; %Vector of mean values [ETC MLC] (simulation using batch means method)
    Pcie=[]; %Vector of confidence intervals [ETC MLC] (simulation using batch means method)
    
    Pcma=[]; %Vector of mean values [ALF MLC] (simulation using batch means method)
    Pcia=[]; %Vector of confidence intervals [ALF MLC] (simulation using batch means method)
    
    Pam=[]; %Vector of mean values (analysis)
    for nn=N
        nn
        Pctmpp=[]; %Temporary vector to store values for each batch [Perfect MLC]
        Pctmpe=[]; %Temporary vector to store values for each batch [ETC MLC]
        Pctmpa=[]; %Temporary vector to store values for each batch [ETC MLC]
        
        for xx=1:batch_no
            Pcp=mlc_parameters_known_sim(Alpha,BetaL,BetaU,Pr,0,nn,'-',Realization); %Perfect MLC (Sim.)
            Pctmpp=[Pctmpp,Pcp];
            
            Pce=mlc_parameters_known_sim(Alpha,BetaL,BetaU,Pr,0,nn,'etc',Realization); %ETC MLC (Sim.)
            Pctmpe=[Pctmpe,Pce];
            
            Pca=mlc_parameters_known_sim(Alpha,BetaL,BetaU,Pr,0,nn,'alf',Realization); %ETC MLC (Sim.)
            Pctmpa=[Pctmpa,Pca];
        end
        [Pcmsp,Pcisp]=batch_mean(Pctmpp,alpha_batch); %Calculate statistics for classification performance [Perfect MLC]
        Pcmp=[Pcmp,Pcmsp];
        Pcip=[Pcip,Pcisp];
        
        [Pcmse,Pcise]=batch_mean(Pctmpe,alpha_batch); %Calculate statistics for classification performance [ETC MLC]
        Pcme=[Pcme,Pcmse];
        Pcie=[Pcie,Pcise];
        
        [Pcmsa,Pcisa]=batch_mean(Pctmpa,alpha_batch); %Calculate statistics for classification performance [ALF MLC]
        Pcma=[Pcma,Pcmsa];
        Pcia=[Pcia,Pcisa];
        
    end
    
    %%
    %Calculate MSPRTC classification performance
    Gammap=2.5:1.0:6.5; %Threshold setting (selected manually for a desired range of samples)
    Gammae=1.8:1.0:8.8; %Threshold setting (selected manually for a desired range of samples)
    Gammaa=1.5:0.5:5.0; %Threshold setting (selected manually for a desired range of samples)
    
    %Fluctuated Parameters:
    %Perfect MSRPT Test I:     Gamma=[1.5:0.5:5.5]
    %ETC-based MSPRT Test I:   Gamma=[1.2:0.3:2.4]
    %ALF-based MSPRT Test I:   Gamma=[1.5:0.5:5.5]
    %Perfect MSRPT Test II:    Gamma=[2.5:1:6.5]
    %ETC-based MSPRT Test II:  Gamma=[1.8:1:8.8]
    %ALF-based MSPRT Test II:  Gamma=[1.5:0.5:5.0]
    
    Pcmvp=[]; %Vector of mean values - classification [Perfect MSPRTC] (simulation using batch means method)
    Pcivp=[]; %Vector of confidence intervals - classification [Perfect MSPRTC] (simulation using batch means method)
    
    NAmvp=[]; %Vector of mean values - number of samples [Perfect MSPRTC] (simulation using batch means method)
    NAivp=[]; %Vector of confidence intervals - number of samples [Perfect MSPRTC] (simulation using batch means method)
    
    Pcmve=[]; %Vector of mean values - classification [ETC MSPRTC] (simulation using batch means method)
    Pcive=[]; %Vector of confidence intervals - classification [ETC MSPRTC] (simulation using batch means method)
    
    NAmve=[]; %Vector of mean values - number of samples [ETC MSPRTC] (simulation using batch means method)
    NAive=[]; %Vector of confidence intervals - number of samples [ETC MSPRTC] (simulation using batch means method)
    
    Pcmva=[]; %Vector of mean values - classification [ALF MSPRTC] (simulation using batch means method)
    Pciva=[]; %Vector of confidence intervals - classification [ALF MSPRTC] (simulation using batch means method)
    
    NAmva=[]; %Vector of mean values - number of samples [ALF MSPRTC] (simulation using batch means method)
    NAiva=[]; %Vector of confidence intervals - number of samples [ALF MSPRTC] (simulation using batch means method)
    
    for yy=Gammap
        yy
        Pctp=[]; %Temoprary vector to store classification result for each batch [Perfect MSPRTC]
        NAtp=[]; %Temoprary vector to store corresponding number of samples for each batch [Perfect MSPRTC]
                
        for xx=1:batch_no
            [Pcp,NAp]=msprt_parameters_known_sim(Alpha,BetaL,BetaU,Pr,0,yy,'-',Realization); %Perfect MSPRTC (Sim.)
            Pctp=[Pctp,Pcp];
            NAtp=[NAtp,NAp];            
        end
        [Pcmpp,Pcipp]=batch_mean(Pctp,alpha_batch); %Calculate confidence intervals for classification [Perfect MSPRTC]
        Pcmvp=[Pcmvp,Pcmpp];
        Pcivp=[Pcivp,Pcipp];
        
        [NAmp,NAip]=batch_mean(NAtp,alpha_batch); %Calculate confidence intervals for number of samples [Perfect MSPRTC]
        NAmvp=[NAmvp,NAmp];
        NAivp=[NAivp,NAip];              
    end
    
    for yy=Gammae
        yy
        Pcte=[]; %Temoprary vector to store classification result for each batch [ETC MSPRTC]
        NAte=[]; %Temoprary vector to store corresponding number of samples for each batch [ETC MSPRTC]        
        
        for xx=1:batch_no      
            [Pce,NAe]=msprt_parameters_known_sim(Alpha,BetaL,BetaU,Pr,0,yy,'etc',Realization); %ETC MSPRTC (Sim.)
            Pcte=[Pcte,Pce];
            NAte=[NAte,NAe];
        end
    
        [Pcmee,Pciee]=batch_mean(Pcte,alpha_batch); %Calculate confidence intervals for classification [ETC MSPRTC]
        Pcmve=[Pcmve,Pcmee];
        Pcive=[Pcive,Pciee];
        
        [NAme,NAie]=batch_mean(NAte,alpha_batch); %Calculate confidence intervals for number of samples [ETC MSPRTC]
        NAmve=[NAmve,NAme];
        NAive=[NAive,NAie];
        
    end
    
    for yy=Gammaa
        yy    
        Pcta=[]; %Temoprary vector to store classification result for each batch [ALF MSPRTC]
        NAta=[]; %Temoprary vector to store corresponding number of samples for each batch [ALF MSPRTC]
        
        for xx=1:batch_no          
            [Pca,NAa]=msprt_parameters_known_sim(Alpha,BetaL,BetaU,Pr,0,yy,'alf',Realization); %ALF MSPRTC (Sim.)
            Pcta=[Pcta,Pca];
            NAta=[NAta,NAa];
        end    
        [Pcmea,Pciea]=batch_mean(Pcta,alpha_batch); %Calculate confidence intervals for classification [ALF MSPRTC]
        Pcmva=[Pcmva,Pcmea];
        Pciva=[Pciva,Pciea];
        
        [NAma,NAia]=batch_mean(NAta,alpha_batch); %Calculate confidence intervals for number of samples [ALF MSPRTC]
        NAmva=[NAmva,NAma];
        NAiva=[NAiva,NAia];
    end
    
    %%
    %Plot figure
    %Plot ETC results
    errorbar(N,Pcmp,Pcip,'-ob','linewidth',lnsz,'Markersize',mrsz); %Perfect MLC plot (Sim.)
    grid on;
    box on;
    hold on;
    errorbar(N,Pcme,Pcie,'-sg','linewidth',lnsz,'Markersize',mrsz); %ETC MLC plot (Sim.)
    errorbar(N,Pcma,Pcia,'-vr','linewidth',lnsz,'Markersize',mrsz); %ALF MLC plot (Sim.)
    
    %Plot MSPRT results
    errorbar(NAmvp,Pcmvp,Pcivp,'->c','linewidth',lnsz,'Markersize',mrsz); %Perfect MSPRTC plot (Sim.)
    errorbar(NAmve,Pcmve,Pcive,'--sm','linewidth',lnsz,'Markersize',mrsz); %ETC MSPRTC plot (Sim.)
    errorbar(NAmva,Pcmva,Pciva,'--^y','linewidth',lnsz,'Markersize',mrsz); %ALF MSPRTC plot (Sim.)
    
    set(gca,'FontSize',ftsz);
    xlim([N(1),N(end)]);
    xlabel('Average Number of Traffic Periods','FontSize',ftsz);
    ylabel('Probability of Correct Classification','FontSize',ftsz);
    legend('Perfect MLC (Sim.)','ETC MLC (Sim.)','ALF MLC (Sim.)','Perfect MSPRTC (Sim.)','ETC MSPRTC (Sim.)','ALF MSPRTC (Sim.)','Location','Best');
    
elseif isequal('calculate_squared_hellinger',mode_type)
    %Calculate average hypothesis distance using Squared Hellinger metric [Equation (12), 1]
    
    [f,d]=squared_hellinger(Alpha,Beta);
    
elseif isequal('calculate_squared_hellinger_modified',mode_type)
    %Calculate modified average hypothesis distance using Squared Hellinger metric [Equation (12) and (34), 1]
    
    [f]=squared_hellinger_modified(Alpha,BetaL,BetaU);

elseif isequal('sampling+gamma_pdf',mode_type);
    %Plot PDF of [1, (25)], i.e. joint gamma and triangular distribution
    
    %User selectable parameters
    x=0:0.05:10; %Range of tested random values for analitical formula
    Ts=0.1; %Sampling interval at beginning and end of PU traffic
    alpha=5; %Shape parameter of gamma distribution
    beta=2; %Rate parameter of gamma distribution
    
    %Generate analitical PDF
    R=observed_tri_pdf(x,alpha,beta,Ts); %PDF defined as [1, (25)]

    %Generate random process
    y=gamrnd(alpha,1/beta,Realization,1);
    n1=unifrnd(-Ts/2,Ts/2,Realization,1);
    n2=unifrnd(-Ts/2,Ts/2,Realization,1);
    z=y+n1+n2; %Add 'Triangular' noise

    %Plot result
    hold on
    box on
    plot(x,R,'rx-');
    ksdensity(z); %Estimate PDF from `z'
    
    set(gca,'FontSize',ftsz);
    legend('Sim.','An.','Location','Best');
    xlabel('Selected Parameter Range','FontSize',ftsz);
    ylabel('Function Value','FontSize',ftsz);

elseif isequal('log_gamma_pdf',mode_type)
    %Plot PDF of [1, (39)], i.e. alpha*log(x)-beta*x, where x~Gamma(alpha,beta)
    %Plot PDF of [1, (55)], i.e. alpha*log(x)-beta*x, where x~Gamma(alpha,beta)+Uniform(-delta,-delta)+Uniform(-delta,-delta)
    
    %User selectable parameters
    rng=10; %Range of tested random values for analitical formula
    stp=0.05; %Step of value change for range of x 
    
    Ts=1.2; %Sampling interval at beginning and end of PU traffic (Ts=0: [1, (39)], ts>=[1, (55)])
    
    alpha_j=1; %Shape parameter of gamma distribution
    beta_j=2; %Rate parameter of gamma distribution
    alpha_k=3; %Shape parameter of gamma distribution
    beta_k=4; %Rate parameter of gamma distribution
    
    a=alpha_k-alpha_j;
    b=beta_k-beta_j;

    Realization=50000; %Numer of realizations for simulation
    
    %Chose range of x values for [1, (39)]
    
    cnst=0.01; %add/remove extra margin at the edge of `x' due to non-continuity
    edge=(a*log(a/b)-a); %Edge value of `x' where [1, (39)] holds
    
    if a/b>0 && Ts==0
        if a>0
            x=-rng:stp:(edge-cnst); %Range of x to plot inverse function F
        else
            x=(edge+cnst):stp:rng; %Range of x to plot inverse function F
        end
    else
        x=-rng:stp:rng; %For [1, (55)] any value of x will do
        x(find(x==edge))=[]; %Remove `x' from the vector due to non-continuity
    end
    
    %Generate analitical PDF    
    R=trans_pdf(x,a,b,alpha_j,beta_j,Ts); %PDF defined as [1, (39)] or [1, (55)]
    
    %Generate random process
    y=gamrnd(alpha_j,1/beta_j,Realization,1);
    n1=unifrnd(-Ts/2,Ts/2,Realization,1);
    n2=unifrnd(-Ts/2,Ts/2,Realization,1);
    if Ts~=0
        y=y+n1+n2; %Add 'Triangular' noise when Ts~=0
    end
    
    z=a.*log(y)-b.*y; %Do the transformation on the variable as in [1, Sec. III-A]
    
    %Plot result
    hold on
    
    [ff,xx]=hist(real(z),1000); %Calculate hitsogram from real values of `z' only
    bar(xx,ff/trapz(xx,ff)); %Plot empirical PDF
    %ksdensity(real(z)); %Estimate PDF from `z' using kernel density (not alwas accurate but fast)
    plot(x,R,'g-');

    box on
    set(gca,'FontSize',ftsz);
    legend('Sim.','An.','Location','Best');
    xlabel('X','FontSize',ftsz);
    ylabel('Function Value','FontSize',ftsz);
    
elseif isequal('mean_variance_y',mode_type)
    %Verification of [Appendix A, 1]
    
    Smm=[]; %Vector of simulation results (mean) [mean, batch mean]
    Smi=[]; %Vector of simulation results (mean) [confidence interval]
    
    Svm=[]; %Vector of simulation results (variance) [mean, batch mean]
    Svi=[]; %Vector of simulation results (variance) [confidence interval]
    
    Anm=[]; %Vector of analytical results (mean)
    Anv=[]; %Vector of analytical results (variance)
    
    %User-selectable parameters
    Rng=-1.0:0.2:1.0; %Range of values for which the test is performed
    a=Alpha(3)-Alpha(2); %Difference between alpha's of tested distribution
    b=Beta(3)-Beta(2); %Difference between beta's of tested distribution
    alpha=Alpha(2); %Parameter alpha of gamma distribution
    beta=Beta(2); %Parameter beta of gamma distribution
    
    Rng(~Rng)=[]; %Remove zero element from the range
    
    for a=Rng %Chose manually which parameter is being tested (choice: a,b,alpha,beta)
        M=[];
        S=[];
        for xx=1:batch_no
            [mus,sigs]=statistics_pc_sim(a,b,alpha,beta,0,Realization); %Simulations
            M=[M,mus];
            S=[S,sigs];
        end
        [mins,ints]=batch_mean(M,alpha_batch); %Calculate statistics for mean
        Smm=[Smm,mins]
        Smi=[Smi,ints];
        
        [minv,intv]=batch_mean(S,alpha_batch); %Calculate statistics for variance
        Svm=[Svm,mins];
        Svi=[Svi,ints];
        
        [mua,siga]=statistics_pc_an(a,b,alpha,beta,0); %Analysis
        Anm=[Anm,mua]
        Anv=[Anv,siga];
    end
    
    %Plot figure
    errorbar(Rng,Smm,Smi,'r','linewidth',lnsz,'Markersize',mrsz);
    hold on
    plot(Rng,Anm,'k','linewidth',lnsz,'Markersize',mrsz);
    grid on;
    box on;
    set(gca,'FontSize',ftsz);
    legend('Sim.','An.','Location','Best');
    xlabel('Selected Parameter Range','FontSize',ftsz);
    ylabel('Function Value','FontSize',ftsz);
    
elseif isequal('mean_variance_y_Ts',mode_type)
    %Verification of [Appendix E, 1]
    
    Smm=[]; %Vector of simulation results (mean) [mean, batch mean]
    Smi=[]; %Vector of simulation results (mean) [confidence interval]
    
    Svm=[]; %Vector of simulation results (variance) [mean, batch mean]
    Svi=[]; %Vector of simulation results (variance) [confidence interval]
    
    Anm=[]; %Vector of analytical results (mean)
    Anv=[]; %Vector of analytical results (variance)
    
    %User-selectable parameters
    Rng=0.2:0.3:1.4;
    Rng=0.1:0.1:1;
    a=1.3;
    b=-1.2;
    alpha=.7;
    beta=2.5;
    Ts=0.5;
    
    Rng(~Rng)=[]; %Remove zero element from the range
    
    for Ts=Rng %Chose manually which parameter is being tested (choice: a,b,alpha,beta)
        M=[];
        S=[];
        Ts
        for xx=1:batch_no
            [mus,sigs]=statistics_pc_sim(a,b,alpha,beta,Ts,Realization); %Simulations
            M=[M,mus];
            S=[S,sigs];
        end
        [mins,ints]=batch_mean(M,alpha_batch); %Calculate statistics for mean
        Smm=[Smm,mins]
        Smi=[Smi,ints];
        
        [minv,intv]=batch_mean(S,alpha_batch); %Calculate statistics for variance
        Svm=[Svm,minv];
        Svi=[Svi,intv];
        
        [mua,siga]=statistics_pc_an(a,b,alpha,beta,Ts); %Analysis
        Anm=[Anm,mua]
        Anv=[Anv,siga];
    end
    
    %Plot figure
    errorbar(Rng,Smm,Smi,'g','linewidth',lnsz,'Markersize',mrsz);
    hold on
    plot(Rng,Anm,'r','linewidth',lnsz,'Markersize',mrsz);
    grid on;
    box on;
    set(gca,'FontSize',ftsz);
    legend('Sim.','An.','Location','Best');
    xlabel('Selected Parameter Range','FontSize',ftsz);
    ylabel('Function Value','FontSize',ftsz);
    
elseif isequal('classification_perfect_pu_parameters_mlc',mode_type)
    %MLC (perfectly known PU parameters, perfect sampling) [Section III-A, 1]
    
    %User-selectable parameters (comment out option to be selected)
    %note: Alpha(i) corresponds to Beta(i)
    Alpha=[3 1]; %example vector of alpha parameters (for each distribution)
    Beta=[1.74 1.5]; %example vector of beta parameters (for each distribution)
    Pr=[1/2 1/2]; %example vector of probabilities for distribution occurrence
    Ts=0;
    
    %Number of samples [Note: this simulation implementation works for
    %moderately large values of N only due to limited precision of double
    %numbers; see realmin('double') for a minimum possible number to be used]
    %N=1:100:600; 
    N=4:8:20;
    
    Pcm=[]; %Vector of mean values (simulation using batch means method)
    Pci=[]; %Vector of confidence intervals (simulation using batch means method)
    Pam=[]; %Vector of mean values (analysis)
    for nn=N
        nn
        %Pctmp=[]; %Temporary vector to store values for each batch
        %for xx=1:batch_no
        %    Pc=mlc_parameters_known_sim(Alpha,Beta,0,Pr,Ts,nn,'-',Realization);
        %    Pctmp=[Pctmp,Pc];
        %end
        %[Pcms,Pcis]=batch_mean(Pctmp,alpha_batch); %Calculate statistics for classification performance
        %Pcm=[Pcm,Pcms];
        %Pci=[Pci,Pcis];
        
        Pac=mlc_parameters_known_an(Alpha,Beta,Pr,Ts,nn,Realization);
        Pam=[Pam,Pac];
    end
    
    %Plot figure
    %errorbar(N,Pcm,Pci,'g-','linewidth',lnsz,'Markersize',mrsz);
    hold on
    plot(N,Pam,'r*-','linewidth',lnsz,'Markersize',mrsz);
    grid on;
    box on;
    set(gca,'FontSize',ftsz);
    legend('Sim.','An.','Location','Best');
    xlabel('Average Number of Traffic Periods','FontSize',ftsz);
    ylabel('Probability of Correct Classification','FontSize',ftsz);
    
elseif isequal('classification_perfect_pu_parameters_msprt',mode_type)
    %MSPRT (perfectly known PU parameters, perfect sampling) [Section III-B, 1]
    
    Gamma=6:20; %Threshold Setting
    
    Pcmv=[]; %Vector of mean values - classification (simulation using batch means method)
    Pciv=[]; %Vector of confidence intervals - classification (simulation using batch means method)
    
    NAmv=[]; %Vector of mean values - number of samples (simulation using batch means method)
    NAiv=[]; %Vector of confidence intervals - number of samples (simulation using batch means method)
    
    for yy=Gamma
        yy
        Pct=[];
        NAt=[];
        for xx=1:batch_no
            [Pc,NA]=msprt_parameters_known_sim(Alpha,Beta,0,Pr,0,yy,'-',Realization);
            Pct=[Pct,Pc];
            NAt=[NAt,NA];
        end
        [Pcm,Pci]=batch_mean(Pct,alpha_batch);
        Pcmv=[Pcmv,Pcm];
        Pciv=[Pciv,Pci];
        
        [NAm,NAi]=batch_mean(NAt,alpha_batch);
        NAmv=[NAmv,NAm];
        NAiv=[NAiv,NAi];
    end
    
    %Plot figure
    errorbar(Gamma,Pcmv,Pciv,'-','linewidth',lnsz,'Markersize',mrsz)
    grid on;
    box on;
    set(gca,'FontSize',ftsz);
    xlabel('Threshold Gamma','FontSize',ftsz);
    ylabel('Probability of Correct Classification','FontSize',ftsz);
    
elseif isequal('duration_estimation_error_mlc',mode_type)
    %MLC (perfectly known PU parameters, non-perfect sampling) [Section IV-C, 1]
    
    N=4:3:16; %Number of periods
    %N=1:50:300;
    Ts=4.1; %Sampling period
    
    Pctmv=[];
    Pctiv=[];
    
    Pat=[];
    for yy=N
        yy
        Pct=[];
        for xx=1:batch_no
            Pc=mlc_parameters_known_sim(Alpha,Beta,0,Pr,Ts,yy,'-',Realization);
            Pct=[Pct,Pc];
        end
        [Pctm,Pcti]=batch_mean(Pct,alpha_batch);
        Pctmv=[Pctmv,Pctm]
        Pctiv=[Pctiv,Pcti];
        
        Pac=mlc_parameters_known_an(Alpha,Beta,Pr,Ts,yy,Realization);
        Pat=[Pat,Pac]
    end
    
    %Plot figure
    errorbar(N,Pctmv,Pctiv,'-m','linewidth',lnsz,'Markersize',mrsz);
    hold on;
    plot(N,Pat,'-r','linewidth',lnsz,'Markersize',mrsz);
    grid on;
    box on;
    set(gca,'FontSize',ftsz);
    legend('Sim.','An.','Location','Best');
    xlabel('Average Number of Traffic Periods');
    ylabel('Probability of Correct Classification');
    
elseif isequal('guideline_samples_number',mode_type)
    %Design guideline for number of samples [Section IV-E, 1] [Fig. 4a, 1]
    
    T=20; %Observation time
    N=1:900; %Range for number of samples
    K=[];
    for nn=N
        K=[K,guideline(Alpha,Beta,Pr,T,nn)]; %Calculate average number of periods
    end
    
    %Note: Since Pc can be calculated only with interger K, we cannot use
    %the K using 'guideline' to generate Pc. Instead, we generate Ki
    %(integers) and interpolate N using K and its nearest two Ki to
    %generate the corresponding n. In this way, we can use the integer Ki
    %and the corresponding n to calculate Pc.
    
    Ki=1:floor(max(K)); %Choose a proper range for interger periods Ki
    n=interpolation(Ki,K,N); %Linear interpolation for number of samples
    Tsn=T./(n-1); %Corresponding sampling period
    
    Pcm=[]; %Vector of mean values (simulation using batch means method)
    Pci=[]; %Vector of confidence intervals (simulation using batch means method)
    Pam=[]; %Vector of mean values (analysis)
    for nn=1:length(Ki)
        nn
        Pctmp=[]; %Temporary vector to store values for each batch
        for xx=1:batch_no
            Pc=mlc_parameters_known_sim(Alpha,Beta,0,Pr,Tsn(nn),Ki(nn),'-',Realization);
            Pctmp=[Pctmp,Pc];
        end
        [Pcms,Pcis]=batch_mean(Pctmp,alpha_batch); %Calculate statistics for classification performance
        Pcm=[Pcm,Pcms];
        Pci=[Pci,Pcis];
        Pac=mlc_parameters_known_an(Alpha,Beta,Pr,Tsn(nn),Ki(nn),Realization);
        Pam=[Pam,Pac];
    end
    
    %Plot figure
    errorbar(n,Pcm,Pci,'r','linewidth',lnsz,'Markersize',mrsz);
    hold on
    plot(n,Pam,'k','linewidth',lnsz,'Markersize',mrsz);
    grid on;
    box on;
    set(gca,'FontSize',ftsz);
    legend('Sim.','An.','Location','Best');
    xlabel('Number of Traffic Samples','FontSize',ftsz);
    ylabel('Probability of Correct Classification','FontSize',ftsz);
    
elseif isequal('guideline_observation_time',mode_type)
    %Design guideline for observation time [Section IV-E, 1] [Fig. 4b, 1]
    
    T=1:200; %Range for observation time
    N=20; %Number of samples
    K=[];
    for t=T
        K=[K,guideline(Alpha,Beta,Pr,t,N)];
    end
    
    %Choose a proper range for interger periods Ki
    j=1;
    index=1;
    for i=1:length(K)-1
        if K(i)<j && j<K(i+1)
            Ki(index)=j;
            index=index+1;
            if j<=max(floor(K))-1
                j=j+1;
            end
        end
        if K(i)>j && j>K(i+1)
            Ki(index)=j;
            index=index+1;
            j=j-1;
        end
    end
    
    t=interpolation(Ki,K,T); %Linear interpolation for observation time
    Tsn=t./(N-1); %Corresponding sampling period
    
    Pcm=[]; %Vector of mean values (simulation using batch means method)
    Pci=[]; %Vector of confidence intervals (simulation using batch means method)
    Pam=[]; %Vector of mean values (analysis)
    for nn=1:length(Ki)
        nn
        Pctmp=[]; %Temporary vector to store values for each batch
        for xx=1:batch_no
            Pc=mlc_parameters_known_sim(Alpha,Beta,0,Pr,Tsn(nn),Ki(nn),'-',Realization);
            Pctmp=[Pctmp,Pc];
        end
        [Pcms,Pcis]=batch_mean(Pctmp,alpha_batch); %Calculate statistics for classification performance
        Pcm=[Pcm,Pcms];
        Pci=[Pci,Pcis];
        Pac=mlc_parameters_known_an(Alpha,Beta,Pr,Tsn(nn),Ki(nn),Realization);
        Pam=[Pam,Pac];
    end
    
    %Plot figure
    errorbar(t,Pcm,Pci,'r','linewidth',lnsz,'Markersize',mrsz);
    hold on
    plot(t,Pam,'k','linewidth',lnsz,'Markersize',mrsz);
    grid on;
    box on;
    set(gca,'FontSize',ftsz);
    legend('Sim.','An.','Location','Best');
    xlabel('Observation Time','FontSize',ftsz);
    ylabel('Probability of Correct Classification','FontSize',ftsz);
    
elseif isequal('duration_estimation_mlc_performance_loss',mode_type)
    %MLC (perfectly known PU parameters, non-perfect sampling) [Section IV-C, 1]
    %Pc as a function of sampling time
    
    N=50; %Number of samples
    Ts=0.1:10:200;
    
    Pcm=[]; %Vector of mean values (simulation using batch means method)
    Pci=[]; %Vector of confidence intervals (simulation using batch means method)
    Pam=[]; %Vector of mean values (analysis)
    for nn=Ts
        nn
        Pctmp=[]; %Temporary vector to store values for each batch
        for xx=1:batch_no
            Pc=mlc_parameters_known_sim(Alpha,Beta,0,Pr,nn,N,'-',Realization);
            Pctmp=[Pctmp,Pc];
        end
        [Pcms,Pcis]=batch_mean(Pctmp,alpha_batch); %Calculate statistics for classification performance
        Pcm=[Pcm,Pcms];
        Pci=[Pci,Pcis];
        Pac=mlc_parameters_known_an(Alpha,Beta,Pr,nn,N,Realization);
        Pam=[Pam,Pac];
    end
    
    %Plot figure
    errorbar(Ts,Pcm,Pci,'g','linewidth',lnsz,'Markersize',mrsz);
    hold on
    plot(Ts,Pam,'r','linewidth',lnsz,'Markersize',mrsz);
    grid on;
    box on;
    set(gca,'FontSize',ftsz);
    legend('Sim.','An.','Location','Best');
    xlabel('Sampling Time','FontSize',ftsz);
    ylabel('Probability of Correct Classification','FontSize',ftsz);
    
elseif isequal('duration_estimation_msprt_performance_loss',mode_type)
    %MSPRT (duration estimation error) [Section IV-D, 1]
    
    Gamma=1:10:100; %Threshold Setting
    Ts=1.5; %Sampling period
    
    Pcmv=[]; %Vector of mean values - classification (simulation using batch means method)
    Pciv=[]; %Vector of confidence intervals - classification (simulation using batch means method)
    
    NAmv=[]; %Vector of mean values - number of samples (simulation using batch means method)
    NAiv=[]; %Vector of confidence intervals - number of samples (simulation using batch means method)
    
    for yy=Gamma
        yy
        Pct=[];
        NAt=[];
        for xx=1:batch_no
            [Pc,NA]=msprt_parameters_known_sim(Alpha,Beta,0,Pr,Ts,yy,'-',Realization);
            Pct=[Pct,Pc];
            NAt=[NAt,NA];
        end
        [Pcm,Pci]=batch_mean(Pct,alpha_batch);
        Pcmv=[Pcmv,Pcm];
        Pciv=[Pciv,Pci];
        
        [NAm,NAi]=batch_mean(NAt,alpha_batch);
        NAmv=[NAmv,NAm];
        NAiv=[NAiv,NAi];
    end
    
    %Plot figure
    errorbar(Gamma,Pcmv,Pciv,'-','linewidth',lnsz,'Markersize',mrsz)
    grid on;
    box on;
    set(gca,'FontSize',ftsz);
    xlabel('Threshold Gamma','FontSize',ftsz);
    ylabel('Probability of Correct Classification','FontSize',ftsz);
    
elseif isequal('unknown_parameter_estimation_mlc_etc',mode_type)
    %MLC (unknown PU parameters, ETC estimation) [Section V-A, 1]
    
    N=12:24;
    Pcm=[]; %Vector of mean values (simulation using batch means method)
    Pci=[]; %Vector of confidence intervals (simulation using batch means method)
    Pam=[]; %Vector of mean values (analysis)
    
    for nn=N
        nn
        Pctmp=[]; %Temporary vector to store values for each batch
        for xx=1:batch_no
            Pc=mlc_parameters_known_sim(Alpha,Beta,0,Pr,0,nn,'etc',Realization);
            Pctmp=[Pctmp,Pc];
        end
        [Pcms,Pcis]=batch_mean(Pctmp,alpha_batch); %Calculate statistics for classification performance
        Pcm=[Pcm,Pcms]
        Pci=[Pci,Pcis];
        
        M=length(Alpha);
        Pac=zeros(1,M);
        for xx=1:M
            Beta_est=zeros(1,M);
            for yy=1:M
                Beta_est(yy)=Alpha(xx)/Alpha(yy)*1/Beta(xx); %Parameter estimation [Section V-A, 1]
            end
            Pac(xx)=mlc_parameters_known_an(Alpha,1./Beta_est,Pr,0,nn,Realization);
            
        end
        Pam=[Pam,mean(Pac)]
    end
    
    %Plot figure
    errorbar(N,Pcm,Pci,'g','linewidth',lnsz,'Markersize',mrsz);
    hold on
    plot(N,Pam,'k','linewidth',lnsz,'Markersize',mrsz);
    grid on;
    box on;
    set(gca,'FontSize',ftsz);
    legend('Sim.','An.','Location','Best');
    xlabel('Average Number of Traffic Periods','FontSize',ftsz);
    ylabel('Probability of Correct Classification','FontSize',ftsz);
    
elseif isequal('unknown_parameter_estimation_msprt_etc',mode_type)
    %MSPRT (unknown PU parameters, ETC estimation) [Section V-B, 1]
    
    Gamma=1:10:200; %Threshold setting
    
    Pcmv=[]; %Vector of mean values - classification (simulation using batch means method)
    Pciv=[]; %Vector of confidence intervals - classification (simulation using batch means method)
    
    NAmv=[]; %Vector of mean values - number of samples (simulation using batch means method)
    NAiv=[]; %Vector of confidence intervals - number of samples (simulation using batch means method)
    
    for yy=Gamma
        yy
        Pct=[];
        NAt=[];
        for xx=1:batch_no
            [Pc,NA]=msprt_parameters_known_sim(Alpha,BetaL,BetaU,Pr,0,yy,'etc',Realization);
            Pct=[Pct,Pc];
            NAt=[NAt,NA];
        end
        [Pcm,Pci]=batch_mean(Pct,alpha_batch);
        Pcmv=[Pcmv,Pcm];
        Pciv=[Pciv,Pci];
        
        [NAm,NAi]=batch_mean(NAt,alpha_batch);
        NAmv=[NAmv,NAm];
        NAiv=[NAiv,NAi];
    end
    
    %Plot figure
    errorbar(Gamma,Pcmv,Pciv,'-','linewidth',lnsz,'Markersize',mrsz)
    grid on;
    box on;
    set(gca,'FontSize',ftsz);
    xlabel('Threshold Gamma','FontSize',ftsz);
    ylabel('Probability of Correct Classification','FontSize',ftsz);
    
elseif isequal('classification_fluctuating_pu_parameters_mlc',mode_type)
    %MLC (fluctuating PU parameters, perfect sampling) - Extra technique, not considered in [1]
    
    Pctmv=[]; %Vector of mean values (simulation using batch means method)
    Pctiv=[]; %Vector of confidence intervals (simulation using batch means method)
    
    N=1:20;
    for yy=N
        yy
        Pct=[];
        for xx=1:batch_no
            Pc=mlc_parameters_known_sim(Alpha,BetaL,BetaU,Pr,0,yy,'-',Realization);
            Pct=[Pct,Pc];
        end
        [Pctm,Pcti]=batch_mean(Pct,alpha_batch);
        Pctmv=[Pctmv,Pctm];
        Pctiv=[Pctiv,Pcti];
    end
    
    %Plot figure
    errorbar(N,Pctmv,Pctiv,'r','linewidth',lnsz,'Markersize',mrsz);
    hold on
    grid on;
    box on;
    set(gca,'FontSize',ftsz);
    legend('Sim.','Location','Best');
    xlabel('Average Number of Traffic Periods','FontSize',ftsz);
    ylabel('Probability of Correct Classification','FontSize',ftsz);
    
elseif isequal('classification_fluctuating_pu_parameters_msprt',mode_type)
    %MSPRT (fluctuating PU parameters, perfect sampling) - Extra technique, not considered in [1]
    
    Gamma=6:20; %Threshold Setting
    
    Pcmv=[]; %Vector of mean values - classification (simulation using batch means method)
    Pciv=[]; %Vector of confidence intervals - classification (simulation using batch means method)
    
    NAmv=[]; %Vector of mean values - number of samples (simulation using batch means method)
    NAiv=[]; %Vector of confidence intervals - number of samples (simulation using batch means method)
    
    for yy=Gamma
        yy
        Pct=[];
        NAt=[];
        for xx=1:batch_no
            [Pc,NA]=msprt_parameters_known_sim(Alpha,BetaL,BetaU,Pr,0,yy,'-',Realization);
            Pct=[Pct,Pc];
            NAt=[NAt,NA];
        end
        [Pcm,Pci]=batch_mean(Pct,alpha_batch);
        Pcmv=[Pcmv,Pcm];
        Pciv=[Pciv,Pci];
        
        [NAm,NAi]=batch_mean(NAt,alpha_batch);
        NAmv=[NAmv,NAm];
        NAiv=[NAiv,NAi];
    end
    
    %Plot figure
    errorbar(Gamma,Pcmv,Pciv,'-','linewidth',lnsz,'Markersize',mrsz)
    grid on;
    box on;
    set(gca,'FontSize',ftsz);
    xlabel('Threshold Gamma','FontSize',ftsz);
    ylabel('Probability of Correct Classification','FontSize',ftsz);
    
elseif isequal('fluctuating_parameter_estimation_mlc_etc',mode_type)
    %MLC (fluctuating PU parameters, ETC estimation) [Section V-A, 1]
    
    Pctmv=[]; %Vector of mean values (simulation using batch means method)
    Pctiv=[]; %Vector of confidence intervals (simulation using batch means method)
    
    N=10:20:200;
    for yy=N
        yy
        Pct=[];
        for xx=1:batch_no
            Pc=mlc_parameters_known_sim(Alpha,BetaL,BetaU,Pr,0,yy,'etc',Realization);
            Pct=[Pct,Pc];
        end
        [Pctm,Pcti]=batch_mean(Pct,alpha_batch);
        Pctmv=[Pctmv,Pctm];
        Pctiv=[Pctiv,Pcti];
    end
    
    %Plot figure
    errorbar(N,Pctmv,Pctiv,'r','linewidth',lnsz,'Markersize',mrsz);
    hold on
    grid on;
    box on;
    set(gca,'FontSize',ftsz);
    legend('Sim.','Location','Best');
    xlabel('Average Number of Traffic Periods','FontSize',ftsz);
    ylabel('Probability of Correct Classification','FontSize',ftsz);
    
elseif isequal('fluctuating_parameter_estimation_msprt_etc',mode_type)
    %MSPRT (fluctuating PU parameters, ETC estimation) [Section V-B, 1]
    
    gamma=10:10:150; %Threshold Setting
    Pcmv=[]; %Vector of mean values - classification (simulation using batch means method)
    Pciv=[]; %Vector of confidence intervals - classification (simulation using batch means method)
    
    NAmv=[]; %Vector of mean values - number of samples (simulation using batch means method)
    NAiv=[]; %Vector of confidence intervals - number of samples (simulation using batch means method)
    
    for yy=gamma
        yy
        Pct=[];
        NAt=[];
        for xx=1:batch_no
            [Pc,NA]=msprt_parameters_known_sim(Alpha,BetaL,BetaU,Pr,0,yy,'etc',Realization);
            Pct=[Pct,Pc];
            NAt=[NAt,NA];
        end
        [Pcm,Pci]=batch_mean(Pct,alpha_batch);
        Pcmv=[Pcmv,Pcm];
        Pciv=[Pciv,Pci];
        
        [NAm,NAi]=batch_mean(NAt,alpha_batch);
        NAmv=[NAmv,NAm];
        NAiv=[NAiv,NAi];
    end
    
    %Plot figure
    errorbar(gamma,Pcmv,Pciv,'-','linewidth',lnsz,'Markersize',mrsz)
    grid on;
    box on;
    set(gca,'FontSize',ftsz);
    xlabel('Sampling Interval','FontSize',ftsz);
    ylabel('Probability of Correct Classification','FontSize',ftsz);
    
elseif isequal('fluctuating_parameter_estimation_msprt_alf',mode_type)
    %MSPRT (fluctuating PU parameters, ALF estimation) [Section V-C, 1]
    
    Gamma=10:10:150; %Threshold Setting
    Pcmv=[]; %Vector of mean values - classification (simulation using batch means method)
    Pciv=[]; %Vector of confidence intervals - classification (simulation using batch means method)
    
    NAmv=[]; %Vector of mean values - number of samples (simulation using batch means method)
    NAiv=[]; %Vector of confidence intervals - number of samples (simulation using batch means method)
    
    for yy=Gamma
        yy
        Pct=[];
        NAt=[];
        for xx=1:batch_no
            [Pc,NA]=msprt_parameters_known_sim(Alpha,BetaL,BetaU,Pr,0,yy,'alf',Realization);
            Pct=[Pct,Pc];
            NAt=[NAt,NA];
        end
        [Pcm,Pci]=batch_mean(Pct,alpha_batch);
        Pcmv=[Pcmv,Pcm];
        Pciv=[Pciv,Pci];
        
        [NAm,NAi]=batch_mean(NAt,alpha_batch);
        NAmv=[NAmv,NAm];
        NAiv=[NAiv,NAi];
    end
    
    %Plot figure
    errorbar(Gamma,Pcmv,Pciv,'-','linewidth',lnsz,'Markersize',mrsz)
    grid on;
    box on;
    set(gca,'FontSize',ftsz);
    xlabel('Sampling Interval','FontSize',ftsz);
    ylabel('Probability of Correct Classification','FontSize',ftsz);
    
elseif isequal('fluctuating_parameter_estimation_mlc_alf',mode_type)
    %MLC (fluctuating PU parameters, ALF estimation) [Section V-C, 1]
    
    N=1:20:250; %Number of Periods
    Pctmv=[]; %Vector of mean values (simulation using batch means method)
    Pctiv=[]; %Vector of confidence intervals (simulation using batch means method)
    
    M=length(Alpha);
    for yy=N
        yy
        Pct=[];
        for xx=1:batch_no
            Pc=mlc_parameters_known_sim(Alpha,BetaL,BetaU,Pr,0,yy,'alf',Realization);
            Pct=[Pct,Pc];
        end
        [Pctm,Pcti]=batch_mean(Pct,alpha_batch);
        Pctmv=[Pctmv,Pctm];
        Pctiv=[Pctiv,Pcti];
    end
    
    %Plot figure
    errorbar(N,Pctmv,Pctiv,'r','linewidth',lnsz,'Markersize',mrsz);
    hold on
    grid on;
    box on;
    set(gca,'FontSize',ftsz);
    legend('Sim.','Location','Best');
    xlabel('Average Number of Traffic Periods','FontSize',ftsz);
    ylabel('Probability of Correct Classification','FontSize',ftsz);
    
elseif isequal('average_samples_number',mode_type)
    %Average number of samplings per one Primary User sample for stationary traffic [Theorem 1, 1]
    
    %Note: For [Figure 2, 1] plotting MLC performance loss we use
    %Ts=0.7:0.2:1.5 for Test I (K=10 and K=16) and Test II (K=15 and K=21).
    
    Ts=0.7:0.2:1.5; %Sampling period
    N=21; %Number of Primary User samples
    K=[];
    for xx=Ts
        k=average_samples_number(Alpha,Beta,Pr,xx);
        K=[K,k];
    end
    T=N.*K; %Total number of samplings per whole Primary User trace of N samples
    
    %Plot figure
    plot(Ts,T,'-','linewidth',lnsz,'Markersize',mrsz);
    grid on;
    box on;
    set(gca,'FontSize',ftsz);
    xlabel('Sampling Time (s)','FontSize',ftsz);
    ylabel('Number of Traffic Samples','FontSize',ftsz);
    
else
    
end
toc; %Timer end

==> anc/squared_hellinger.m <==
function [f,d]=squared_hellinger(Alpha,Beta)
%SQUARED_HELLINGER file to claculate Squared Hellinger distance considered
%in [Sec. III, 1].
%
%   Reference: [1] C.-H. Liu, P. Pawelczak, D. Cabric, "Primary User
%   Traffic Classification in Dynamic Spectrum Access Networks", submitted
%   for publication, January 2014

%   Code development: Chun-Hao Liu (liuch37@ee.ucla.edu)
%   Code contributor/debugging: Przemyslaw Pawelczak (p.pawelczak@tudelft.nl)

%   Last update: 19 January 2014

%   This work is licensed under a Creative Commons Attribution 3.0 Unported
%   License. Link to license: http://creativecommons.org/licenses/by/3.0/

%Input:
%Alpha: parameter for gamma distribution (shape parameter)
%Beta: parameter for gamma distribution (rate parameter)

%Output:
%f: Average Squared Hellinger distance
%d: Minimum squared Helinger distance for all considered distibutions

%%
%Calculate Squared Hellinger Distance for a set of M gamma distributions

M=length(Alpha);
cmbn=nchoosek(1:M,2); %Create matrix of all M combinations (no repetitions) of length 2
F=[];

for xx=1:length(cmbn)
    %Calculate individial Squared Hellinger Distance with [Eq. (17), 1]
    fxx=1-sqrt((Beta(cmbn(xx,1))^Alpha(cmbn(xx,1))*...
        Beta(cmbn(xx,2))^Alpha(cmbn(xx,2)))/...
        (gamma(Alpha(cmbn(xx,1)))*gamma(Alpha(cmbn(xx,2)))))*...
        gamma((Alpha(cmbn(xx,1))+Alpha(cmbn(xx,2)))/2)/...
        ((Beta(cmbn(xx,1))+Beta(cmbn(xx,2)))/2)^...
        ((Alpha(cmbn(xx,1))+Alpha(cmbn(xx,2)))/2);
    F=[F,fxx];
end
%Average Squared Hellinger distance
f=mean(F);

%Minimum squared Helinger distance for all considered distibutions
for xx=1:length(cmbn)
    d(xx,1)=min(F(cmbn(xx,1)),F(cmbn(xx,2)));
end

%%
%Example: calculation of average Squared Hellinger distance for M=3 with
%exponential, 2-Erlang and Gamma distributions (general formula of [Eq. (17), 1])

%Squared Hellinger distance for exponential and 2-Erlang distribution
f12=1-sqrt((Beta(1)^Alpha(1)*Beta(2)^Alpha(2))/(gamma(Alpha(1))*gamma(Alpha(2))))*...
    gamma((Alpha(1)+Alpha(2))/2)/((Beta(1)+Beta(2))/2)^((Alpha(1)+Alpha(2))/2);

%Squared Hellinger distance for exponential and Gamma distibution
f13=1-sqrt((Beta(1)^Alpha(1)*Beta(3)^Alpha(3))/(gamma(Alpha(1))*gamma(Alpha(3))))*...
    gamma((Alpha(1)+Alpha(3))/2)/((Beta(1)+Beta(3))/2)^((Alpha(1)+Alpha(3))/2);

%Squared Hellinger distance for 2-Erlang and Gamma distrbution
f23=1-sqrt((Beta(2)^Alpha(2)*Beta(3)^Alpha(3))/(gamma(Alpha(2))*gamma(Alpha(3))))*...
    gamma((Alpha(2)+Alpha(3))/2)/((Beta(2)+Beta(3))/2)^((Alpha(2)+Alpha(3))/2);

%Average Squared Hellinger distance
f=(f12+f13+f23)/3;

%%
%Example: calculation of average Squared Hellinger distance for M=3 with
%exponential, 2-Erlang and Gamma distributions (simplified formulas using [Eq. (17), 1] for Test I [Table I, 1])

Alpha(1)=1; %Exponential (not used here)
Alpha(2)=2; %2-Erlang (not used here)
alpha=Alpha(3); %Gamma

lambda1=Beta(1); %Exponential
lambda2=Beta(2); %2-Erlang
beta=Beta(3); %Gamma

f12=1-sqrt(lambda1*lambda2^2)*gamma(3/2)/...
    ((lambda1+lambda2)/2)^(3/2); %Squared Hellinger distance for exponential and 2-Erlang
f13=1-sqrt(lambda1*beta^alpha/gamma(alpha))*gamma((1+alpha)/2)/...
    ((lambda1+beta)/2)^((1+alpha)/2); %Squared Hellinger distance for exponential and Gamma
f23=1-sqrt(lambda2^2*beta^alpha/gamma(alpha))*gamma((2+alpha)/2)/...
    ((lambda2+beta)/2)^((2+alpha)/2); %Squared Hellinger distance for 2-Erlang and Gamma

%Average Squared Hellinger distance
f=(f12+f13+f23)/3;

==> anc/squared_hellinger_modified.m <==
function [f]=squared_hellinger_modified(Alpha,L,U)
%SQUARED_HELLINGER_MODIFIED file to calculate modified Squared Helinger
%distance considered in [Sec. V-C, 1]. 
%
%   Reference: [1] C.-H. Liu, P. Pawelczak, D. Cabric, "Primary User
%   Traffic Classification in Dynamic Spectrum Access Networks", submitted
%   for publication, January 2014

%   Code development: Chun-Hao Liu (liuch37@ee.ucla.edu)
%   Code contributor/debugging: Przemyslaw Pawelczak (p.pawelczak@tudelft.nl)

%   Last update: 21 January 2014

%   This work is licensed under a Creative Commons Attribution 3.0 Unported
%   License. Link to license: http://creativecommons.org/licenses/by/3.0/

%Input:
%Alpha: parameter for gamma distribution (shape parameter)
%L: lower bound vector for uniformly distributed rate parameter
%U: upper bound vector for uniformly distributed rate parameter

%Output:
%f: modified Squared Hellinger distance
%%

M=length(Alpha);

F=[];
for xx=1:M
    NN=1:M;
    NN(xx)=[]; %Select distributions for Squared Hellinger calculation against distribution number 'xx'
    Pc=[];
    for yy=1:length(NN)
        hxy=@(x) sqrt((1./(U(xx)-L(xx))/gamma(Alpha(xx)).*(gammainc(L(xx)*x,Alpha(xx)+1,'upper')-...
            gammainc(U(xx)*x,Alpha(xx)+1,'upper'))./(x.^2).*gamma(Alpha(xx)+1)).*...
            (1./(U(NN(yy))-L(NN(yy)))/gamma(Alpha(NN(yy))).*(gammainc(L(NN(yy))*x,Alpha(NN(yy))+1,'upper')-...
            gammainc(U(NN(yy))*x,Alpha(NN(yy))+1,'upper'))./(x.^2).*gamma(Alpha(NN(yy))+1))); %[Equation (34), 1]
        fxy=1-integral(hxy,0,Inf); %[Equation (43), 1]
        F=[F,fxy];
    end
end
f=mean(F);

==> anc/statistics_Pcn_an.m <==
function [mu,sigma]=statistics_Pcn_an(a,b,alpha,beta,Ts)
%STATISTICS_PCN_AN Calculation for variance used in ANALYSIS2
%function, introduced in [Appendix E, 1] via analysis.
%
%   Reference: [1] C.-H. Liu, P. Pawelczak, D. Cabric, "Primary User
%   Traffic Clasification and Analysis in Dynamic Spectrum Access
%   Networks", submitted for publication, January 2015

%   Code development: Chun-Hao Liu (liuch37@ee.ucla.edu)
%   Code contributor/debugging: Przemyslaw Pawelczak (p.pawelczak@tudelft.nl)

%   Last update: 17 December 2013

%a: difference between alpha's of tested distribution [Sec IIIB, 1]
%b: difference between beta's of tested distribution [Sec IIIB, 1]
%alpha: parameter for gamma distribution (shape parameter)
%beta: parameter for gamma distribution (rate parameter)
%Ts: Sampling Period

%Real Part Mean and Variance:
fun1=@(x) x.*Trans_PDF_Ts(x,a,b,alpha,beta,Ts);
fun2=@(x) x.^2.*Trans_PDF_Ts(x,a,b,alpha,beta,Ts);
muR=integral(fun1,-500,500);
sigmaR=integral(fun2,-500,500)-muR^2;
%Imaginary Part Mean and Variance:
fun3=@(x) observed_tri_pdf(x,alpha,beta,Ts); 
muI=a*pi*integral(fun3,-500,0);
sigmaI=a^2*pi^2*integral(fun3,-500,0)-muI^2;

mu=muR+(-1)^0.5*muI;
sigma=sigmaR+sigmaI;

==> anc/statistics_pc_an.m <==
function [mu,sigma]=statistics_pc_an(a,b,alpha,beta,Ts)
%STATISTICS_PC_AN Calculation for expectation and variance introduced in
%[Appendix A, 1] via analysis.
%
%   Reference: [1] C.-H. Liu, P. Pawelczak, D. Cabric, "Primary User
%   Traffic Classification in Dynamic Spectrum Access Networks", submitted
%   for publication, January 2014

%   Code development: Chun-Hao Liu (liuch37@ee.ucla.edu)
%   Code contributor/debugging: Przemyslaw Pawelczak (p.pawelczak@tudelft.nl)

%   Last update: 2 February 2014

%   This work is licensed under a Creative Commons Attribution 3.0 Unported
%   License. Link to license: http://creativecommons.org/licenses/by/3.0/

%Input:
%a: difference between alpha's of tested distribution [Sec III-A, 1]
%b: difference between beta's of tested distribution [Sec III-A, 1]
%alpha: parameter for gamma distribution (shape parameter)
%beta: parameter for gamma distribution (rate parameter)

%Output:
%mu: mean of the distribution
%sigma: variance of the distribution
%%

if Ts==0 %If sampling is not considered [Appendix A, 1]
    %Chose integration range
    cnst=Inf; %Maximum integration range (chosen instead of 'Inf' to speed up integration)
    if a/b>0 
        if a>=0
            Range1=-cnst;
            Range2=a*log(a/b)-b*(a/b); %Maximum upper integration range for positive 'a'
        else
            Range1=a*log(a/b)-b*(a/b);
            Range2=cnst;
        end
    else
        Range1=-cnst;
        Range2=cnst;
    end
    %Calculate normalized mean and variance
    fun1=@(x) x.*trans_pdf(x,a,b,alpha,beta,0); %Create function to calculate normalized mean
    fun2=@(x) x.^2.*trans_pdf(x,a,b,alpha,beta,0); %Create function to calculate normalized variance
    mu=integral(fun1,Range1,Range2); %Calculate normalized mean
    %
    %As alternative: calculate approximate integral uzing 'trapz' function
    %rng=Range1:0.1:Range2;
    %mu=trapz(rng,rng.*trans_pdf(rng,a,b,alpha,beta,0))
    sigma=integral(fun2,Range1,Range2)-mu^2; %Calculate normalized variance
    
else %If sampling is considered [Appendix E, 1]
    cnst=Inf; %Maximum integration range (chosen instead of 'Inf' to speed up integration)
    
    %Real part: mean and variance
    fun1=@(x) x.*trans_pdf(x,a,b,alpha,beta,Ts);
    fun2=@(x) x.^2.*trans_pdf(x,a,b,alpha,beta,Ts);
    muR=integral(fun1,-cnst,cnst);
    sigmaR=integral(fun2,-cnst,cnst)-muR^2;
    
    %Imaginary part: mean and variance
    fun3=@(x) observed_tri_pdf(x,alpha,beta,Ts);
    muI=a*pi*integral(fun3,-cnst,0);
    sigmaI=a^2*pi^2*integral(fun3,-cnst,0)-muI^2;
    
    %Total mean and variance
    mu=muR+(-1)^0.5*muI; %Mean
    sigma=sigmaR+sigmaI; %Variance
end

==> anc/statistics_pc_sim.m <==
function [mu,sigma]=statistics_pc_sim(a,b,alpha,beta,Ts,Realization)
%STATISTICS_PC_SIM Calculation for expectation and variance introduced in
%[Appendix A, 1] (no sampling) and [Appendix E, 1] (sampling) via simulations.
%
%   Reference: [1] C.-H. Liu, P. Pawelczak, D. Cabric, "Primary User
%   Traffic Classification in Dynamic Spectrum Access Networks", submitted
%   for publication, January 2014

%   Code development: Chun-Hao Liu (liuch37@ee.ucla.edu)
%   Code contributor/debugging: Przemyslaw Pawelczak (p.pawelczak@tudelft.nl)

%   Last update: 11 May 2014

%   This work is licensed under a Creative Commons Attribution 3.0 Unported
%   License. Link to license: http://creativecommons.org/licenses/by/3.0/

%Input:
%a: difference between alpha's of tested distribution [Sec. III-A, 1]
%b: difference between beta's of tested distribution [Sec. III-A, 1]
%alpha: parameter for gamma distribution (shape parameter)
%beta: parameter for gamma distribution (rate parameter)
%Ts: sampling period
%Realization: number of generated random samples

%Output:
%mu: mean of the distribution
%sigma: variance of the distribution
%%

if Ts==0 %If sampling is not considered [Appendix A, 1]
    x=gamrnd(alpha,1/beta,Realization,1); %Generate vetor of length 'Realization' of Gamma random variables with alpha and 1/beta parameters
    y=a*log(x)-b*x; %Generate transformation on the generated samples as in [Sec. III-A, 1]
    mu=mean(y); %Calculate mean
    sigma=var(y,1); %Calculate normalized variance
    
else %If sampling is considered [Appendix E, 1]
    x=gamrnd(alpha,1/beta,Realization,1);
    n1=unifrnd(-Ts/2,Ts/2,Realization,1);
    n2=unifrnd(-Ts/2,Ts/2,Realization,1);
    z=x+n1+n2; %Add 'Triangular' noise
    
    %Generate transformation on the generated PU samples as in [Sec. III-A,
    %1] 
    yv=a*log(z)-b*(z);
    
    %Generate transformation on the non-sampled PU samples [used in
    %calculating MLC under PU period estimation error, see Sec. IV-C] 
    %ym=a*log(x)-b*(x);
    
    %Select the desired method of mean calculation
    %
    %mu=mean(ym); %Calculate mean over non-sampled Primary User samples
    mu=mean(yv) %Calculate mean over sampled Primary User samples
    sigma=var(yv,1); %%Calculate normalized variance
end

==> anc/trans_pdf.m <==
function y=trans_pdf(x,a,b,alpha,beta,Ts)
%TRANS_PDF Script used in calculating [Appenxix A, 1] and [Appenxix E, 1].
%
%   Reference: [1] C.-H. Liu, P. Pawelczak, D. Cabric, "Primary User
%   Traffic Classification in Dynamic Spectrum Access Networks", submitted
%   for publication, January 2014

%   Code development: Chun-Hao Liu (liuch37@ee.ucla.edu)
%   Code contributor/debugging: Przemyslaw Pawelczak (p.pawelczak@tudelft.nl)

%   Last update: 29 January 2014

%   This work is licensed under a Creative Commons Attribution 3.0 Unported
%   License. Link to license: http://creativecommons.org/licenses/by/3.0/

%Input:
%x: integration range
%a: difference between alpha's of tested distribution [Sec III-B, 1]
%b: difference between beta's of tested distribution [Sec III-B, 1]
%alpha: parameter for gamma distribution (shape parameter)
%beta: parameter for gamma distribution (rate parameter)

%Output:
%y: calculated PDF
%%

n=length(x); %Find size of the integration region

%[Appenxix A, 1]
if Ts==0
    for i=1:n %For all elements in x
        c(i)=abs(lambertw(0,exp(x(i)/a+log(-b/a)))/(b*(1+lambertw(0,exp(x(i)/a+log(-b/a))))));
        cl(i)=abs(lambertw(-1,exp(x(i)/a+log(-b/a)))/(b*(1+lambertw(-1,exp(x(i)/a+log(-b/a))))));
        if (a/b)>0
            y(i)=c(i)*(beta^alpha/gamma(alpha)*(-a/b*lambertw(0,exp(x(i)/a+log(-b/a))))^(alpha-1)...
                *exp(a*beta/b*lambertw(0,exp(x(i)/a+log(-b/a)))))...
                +cl(i)*(beta^alpha/gamma(alpha)*(-a/b*real(lambertw(-1,exp(x(i)/a+log(-b/a)))))^(alpha-1)...
                *exp(a*beta/b*real(lambertw(-1,exp(x(i)/a+log(-b/a))))));
        else
            y(i)=c(i)*(beta^alpha/gamma(alpha)*(-a/b*lambertw(0,exp(x(i)/a+log(-b/a))))^(alpha-1)...
                *exp(a*beta/b*lambertw(0,exp(x(i)/a+log(-b/a)))));
        end
    end
    %[Appendix E, 1]
else
    for i=1:n
        c(i)=abs(lambertw(0,exp(x(i)/a+log(-b/a)))/(b*(1+lambertw(0,exp(x(i)/a+log(-b/a))))));
        cl(i)=abs(lambertw(-1,exp(x(i)/a+log(-b/a)))/(b*(1+lambertw(-1,exp(x(i)/a+log(-b/a))))));
        cn(i)=abs(lambertw(0,exp(x(i)/a-log(a/b)))/(b*(1+lambertw(0,exp(x(i)/a-log(a/b))))));
        cnl(i)=abs(lambertw(1,exp(x(i)/a-log(a/b)))/(b*(1+lambertw(1,exp(x(i)/a-log(a/b))))));
        z(i)=real(-a/b*lambertw(0,exp(x(i)/a+log(-b/a))));
        zl(i)=real(-a/b*lambertw(-1,exp(x(i)/a+log(-b/a))));
        zn(i)=real(-a/b*lambertw(0,exp(x(i)/a-log(a/b))));
        znl(i)=real(-a/b*lambertw(1,exp(x(i)/a-log(a/b))));         
        if a>=0 
            if (a/b)>0
                if x(i)>(a*log(a/b)-b*(a/b))
                    y(i)=cn(i)*observed_tri_pdf(zn(i),alpha,beta,Ts);
                else
                    y(i)=c(i)*observed_tri_pdf(z(i),alpha,beta,Ts)+cl(i)*observed_tri_pdf(zl(i),alpha,beta,Ts)...
                        +cn(i)*observed_tri_pdf(zn(i),alpha,beta,Ts);
                end
            else
                if x(i)>(a*log(-a/b)-b*(a/b))
                    y(i)=c(i)*observed_tri_pdf(z(i),alpha,beta,Ts);
                else
                    y(i)=cnl(i)*observed_tri_pdf(znl(i),alpha,beta,Ts)+c(i)*observed_tri_pdf(z(i),alpha,beta,Ts)...
                        +cn(i)*observed_tri_pdf(zn(i),alpha,beta,Ts);
                end
            end
        else
            if (a/b)>0
                if x(i)<(a*log(a/b)-b*(a/b))
                    y(i)=cn(i)*observed_tri_pdf(zn(i),alpha,beta,Ts);
                else
                    y(i)=cn(i)*observed_tri_pdf(zn(i),alpha,beta,Ts)+c(i)*observed_tri_pdf(z(i),alpha,beta,Ts)...
                        +cl(i)*observed_tri_pdf(zl(i),alpha,beta,Ts);
                end
            else
                if x(i)<(a*log(a/b)-b*(a/b)) 
                    y(i)=c(i)*observed_tri_pdf(z(i),alpha,beta,Ts);
                else
                    y(i)=c(i)*observed_tri_pdf(z(i),alpha,beta,Ts)+cn(i)*observed_tri_pdf(zn(i),alpha,beta,Ts)...
                        +cnl(i)*observed_tri_pdf(znl(i),alpha,beta,Ts);
                end
            end
        end
    end
end

y(find(isnan(y)))=0; %Remove Not a Number values from the calculation
